The Kerr-de Sitter spacetime in Bondi coordinates

We use zero angular momentum null geodesics in the Kerr-de Sitter spacetime to transform the metric in a generalised Bondi coordinate system. We write the metric components explicitly. Next, we choose the radial coordinate to be the areal coordinate and write the asymptotic metric in the Bondi-Sachs gauge.

==> anc/AsymptoticQuantities.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    208820,       5616]
NotebookOptionsPosition[    194348,       5412]
NotebookOutlinePosition[    194738,       5429]
CellTagsIndexPosition[    194695,       5426]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.834794316039689*^9, 3.834794316707505*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a7c2088b-d0a0-40e5-828f-06b27d9ea5a2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "asymptotic", " ", "quantities", " ", 
   "are", " ", "written", " ", "and", " ", "equations", " ", "of", " ", 
   "motion", " ", "checked"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.836095857942189*^9, 
  3.836095889079014*^9}},ExpressionUUID->"825ffec0-85d3-46cc-8440-\
7087ff608d70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e922170f-bf89-4afa-88e3-4b38fff98c42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp2\[Beta]0", " ", "=", 
   SuperscriptBox[
    RowBox[{"(", "\[Chi]", ")"}], 
    RowBox[{
     RowBox[{"-", "5"}], "/", "4"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834792854661518*^9, 3.834792854960991*^9}, 
   3.83480157591706*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"1cb6b441-2e83-4efd-b0eb-1b3266ec93d3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Beta]1", " ", "and", " ", "\[Beta]3", " ", "are", " ", "zero"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.834792895952039*^9, 3.8347929042491426`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"977deb7b-6830-4468-9268-3e43a292064b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83479286351966*^9, 3.834792866737598*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"515556a5-6709-4bb6-aace-063126e48450"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{
     FractionBox["\[CapitalLambda]", "3"], 
     SuperscriptBox["a", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"1e50e6b8-6b50-4cb2-a03c-08d85f15610f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Theta]\[Theta]", "=", 
   RowBox[{
    SqrtBox["\[Chi]"], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Chi]", "+", "1"}], ")"}], 
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "-", "  ", 
       "\[Chi]"}], ")"}], 
     SuperscriptBox[
      RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834793355427574*^9, 3.834793359201549*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"fc373561-9ae3-4816-9df1-8b9be84ff8d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Phi]\[Phi]", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
    SqrtBox["\[Chi]"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834793915943952*^9, 3.8347939179436207`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4db9250e-a997-4b44-b58e-13c4fba7a7b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Theta]\[Phi]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]]}], " ", 
    SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834794013096487*^9, 3.834794016449048*^9}, {
  3.8347941237629337`*^9, 3.834794126212448*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"323573bb-4473-4a3a-a5c9-b1d36dbc52dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Theta]\[Theta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
       RowBox[{"1", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834794173137762*^9, 3.834794175268524*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fe7a71d7-2147-401d-96d0-95968a00f0ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Theta]\[Phi]", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8347941592415953`*^9, 3.83479416295191*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ba054c2d-14dc-49e7-92bf-bdf530489b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Phi]\[Phi]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
      
      RowBox[{"3", "/", "4"}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834794178346665*^9, 3.8347941863815327`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6c8d877f-66d0-487a-bf7c-b8d1faa5998e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Theta]\[Theta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834794198622719*^9, 3.8347942010166903`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"19ba01ec-3cbe-40a7-aa35-25557d04cf51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Theta]\[Phi]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834794212910758*^9, 3.834794215405519*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a1958433-3dc9-4c33-9de6-060e0078cb02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Phi]\[Phi]", "=", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8347942253308773`*^9, 3.834794232355762*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0da5eead-fbd7-4c4b-94e3-180f357bbf9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Theta]0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"a", " ", "\[CapitalLambda]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], 
     RowBox[{"3", 
      SuperscriptBox["\[Chi]", 
       RowBox[{"3", "/", "2"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834801246111755*^9, 3.834801248458853*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f9e5f05f-8405-4688-90df-b36231351dbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Phi]0", "=", 
   FractionBox[
    RowBox[{"a", " ", "\[CapitalLambda]"}], 
    RowBox[{"3", "\[Chi]", " ", 
     RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834801455779611*^9, 3.834801456849327*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"02229711-fbb2-4d26-b649-f28090290a56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q\[Theta]\[Theta]", ",", "q\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q\[Theta]\[Phi]", ",", " ", "q\[Phi]\[Phi]"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834801501762795*^9, 3.8348015272317038`*^9}, 
   3.834801589547985*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"a9ac4241-6084-4246-aec8-f9d5fd54c316"],

Cell[CellGroupData[{

Cell[" RG&TC-Code", "Subsection",
 CellChangeTimes->{
  3.732767134260603*^9},ExpressionUUID->"31da2387-45c6-4579-88d6-\
8b8294b590e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"21027fd5-f44b-480b-ac89-838eb479b538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->"In[19]:=",ExpressionUUID->"cdef969b-40f4-4a15-be48-f15d639e926e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"50ed4354-23f2-470c-8fc2-1f65360bbc8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"21d229ff-7f30-4905-aba6-83317ae0afec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"30f0a989-43b1-49d2-868d-ad94d04464c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"4a845c94-8723-4b7d-bf73-bd32e6ac6259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"becaa9da-7d49-47bb-a6d7-1c47073869a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"9b1a7f94-6f7b-4e38-a451-5e54d98112b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"9a7b2a9d-5b8e-489f-81dd-32451118c227"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"4ec14b87-9cc8-4dbd-997b-2219900a7430"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"01da8ff6-b46d-4ed6-af76-ef956acef4ce"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"0c52b851-d302-4ebe-ac9f-c6312598904d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"402a6fe5-d4c7-4455-be91-e3b3b689f28c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"be7d750d-6576-4276-91ae-0cba426e7616"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"dcb3a826-74c1-49a9-a221-df8445e69d40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"613b5de0-16ee-4d89-9094-f1c8eafb3dc3"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"a3b34815-ed32-4d53-898c-c1052b060809"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_:", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"ad7312d8-37c4-4fe3-8818-977ea75e9be0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"bf27c9d0-90e0-4116-9dcf-5900b75f9cc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"9835c79c-c846-46e2-ac8b-358228e49749"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"a7dccb71-6b7d-47df-8a78-0728fc203f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"bd469b54-5dbf-421d-bada-07defb446788"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"b05be536-c19d-4d0d-8bf3-7b733e6b933f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"bd00e6bc-f6ae-418e-b089-7faba313fa08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"6624df5e-1718-4916-9bb8-8e358cd56d24"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"d4d76e40-cff8-4751-9092-68766866e9aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"f370c8b0-955a-4057-a157-179b62d4bf77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"d3622690-d77d-4cae-ac95-c7bc1f06268a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"8198c495-437c-4382-b851-cecc8c088ec8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"754f8512-b1a7-495b-8846-ec869cfede79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"73b53049-4822-4a27-afdf-ed7a3dd8f578"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"dd7fe218-77f2-46b0-90c0-a2350a43a816"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"25943415-4226-48a0-8e11-b44fe22cdeae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"95f08f48-50ce-44a8-866c-c327b7eadf65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"bf409ff5-9df2-4194-acc2-78d9ba9d0fb0"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"5c8ae792-bac3-4790-88e3-6f2287f3e45a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"001523ac-b1af-42ed-80ae-6d1d1497d2f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"29e4870c-ad9f-46a7-ad53-071217fea7d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"cd943bbf-609b-44ad-997a-b12ed15159f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"d56a180c-cd41-443d-a410-71e2002791bb"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"df0594b4-f650-4211-aac5-6ae6a448e439"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"d0ce2eab-bc7b-4f58-9b67-eea4ee94b18c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"775102d3-3760-46e6-a5fd-3034f7effb6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"6fadb687-0280-467d-88a9-1eccbbdc7dcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"0a7901e2-69f3-48e0-b5a8-7a73472df304"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"5724777e-d6ac-4f13-bfa2-1b48cf296021"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"metric", ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834801640109947*^9, 3.834801656477982*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"bdc7ac03-07f3-4231-883f-2e133a5a0faf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox["1", "3"], " ", 
                SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox["1", "3"], " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox["1", "3"], " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{(1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[1, 2] (1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
         Cos[$CellContext`\[Theta]]^2)^(-2) (-1 + 
       Rational[-1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] + (2 + 
         Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda]) (1 + 
         Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
          Cos[$CellContext`\[Theta]]^2)), 
      Rational[-1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]] (1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
         Cos[$CellContext`\[Theta]]^2)^(-1) Sin[$CellContext`\[Theta]]^2}, {
     Rational[-1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]] (1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda] 
         Cos[$CellContext`\[Theta]]^2)^(-1) 
      Sin[$CellContext`\[Theta]]^2, (1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-1, 2] Sin[$CellContext`\[Theta]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501601272*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"1cfa8206-ffa0-47fe-a0c2-9f2334479c8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"d", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     SqrtBox[
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   3^Rational[-1, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[1, 2] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
       Cos[$CellContext`\[Theta]]^2)^(-2) (9 + 
     6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]]^2 + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 
      Cos[$CellContext`\[Theta]]^2) $CellContext`d[$CellContext`\[Theta]]^2 - 
   2 $CellContext`a^2 $CellContext`\[CapitalLambda] 
   Cos[$CellContext`\[Theta]] (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]]^2)^(-1) \
$CellContext`d[$CellContext`\[Theta]] $CellContext`d[$CellContext`\[Phi]] 
   Sin[$CellContext`\[Theta]]^2 + 
   3^Rational[1, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] $CellContext`d[$CellContext`\[Phi]]^2 
    Sin[$CellContext`\[Theta]]^2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501604357*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"dab4e4e5-05d0-4875-ab8c-8800892fe1c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
            "2"]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "4"]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-3^
       Rational[1, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-1, 2] (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
         Cos[$CellContext`\[Theta]]^2)^2/(-9 - 
      6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]]^2 - $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 
      Cos[$CellContext`\[Theta]]^2 + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[$CellContext`\[Theta]]^2 
       Sin[$CellContext`\[Theta]]^2), -$CellContext`a^2 $CellContext`\
\[CapitalLambda] 
      Cos[$CellContext`\[Theta]] (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
        Cos[$CellContext`\[Theta]]^2)/(-9 - 
      6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]]^2 - $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 
      Cos[$CellContext`\[Theta]]^2 + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[$CellContext`\[Theta]]^2 
       Sin[$CellContext`\[Theta]]^2)}, {-$CellContext`a^2 $CellContext`\
\[CapitalLambda] 
      Cos[$CellContext`\[Theta]] (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
        Cos[$CellContext`\[Theta]]^2)/(-9 - 
      6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[$CellContext`\[Theta]]^2 - $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 
      Cos[$CellContext`\[Theta]]^2 + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[$CellContext`\[Theta]]^2 
       Sin[$CellContext`\[Theta]]^2), -3^
       Rational[-1, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[1, 2] (9 + 
       6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
        Cos[$CellContext`\[Theta]]^2 + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[$CellContext`\[Theta]]^2) 
      Csc[$CellContext`\[Theta]]^4/($CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[$CellContext`\[Theta]]^2 - 
      6 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cot[$CellContext`\[Theta]]^2 - $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cot[$CellContext`\[Theta]]^2 - 9 
      Csc[$CellContext`\[Theta]]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.8359435016440277`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"0dfbf998-bf2b-4139-825e-8f1a8256ecc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.03212599999999988`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.03212599999999988, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501646613*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"c0ebdbdb-2255-4592-8a1e-8e240ddce033"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.027601999999999904`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.027601999999999904`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.8359435016882668`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"1684c816-eaac-4229-8f46-8ddf45cb750a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.015188999999999897`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.015188999999999897`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501689747*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"c2ead3ff-5192-44e4-a604-fb1f9108d4b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.023060000000000525`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.023060000000000525`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501704204*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"c13fd9d6-deb6-4b0e-9f4a-317875bdf9d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.030867999999999896`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.030867999999999896`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.8359435017379627`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"2d511aa1-5294-4554-bace-1b8e7ac0e121"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.0000219999999995224`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.0000219999999995224, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501739436*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"86b2f00d-dbb1-481a-9a10-8c712313126e"],

Cell[BoxData["\<\"Conformally Flat\"\>"], "Output",
 CellChangeTimes->{3.835943501748869*^9},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[
  1, 0, 1],ExpressionUUID->"89874c6a-c13e-44e3-a011-c066ff85319c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.16051800000000038`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.16051800000000038`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834801646960372*^9, 3.834801657347373*^9}, 
   3.834802788451894*^9, 3.834808509569604*^9, 3.83481465450465*^9, 
   3.834820797817029*^9, 3.835243132237925*^9, 3.8352435484836082`*^9, 
   3.835943501921012*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"6805b1ef-5888-4dcc-89ed-c36f78119e64"],

Cell[BoxData["\<\"Einstein Space\"\>"], "Output",
 CellChangeTimes->{3.835943501924206*^9},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[
  1, 0, 1],ExpressionUUID->"645e946c-603d-4286-92c0-17af4252c732"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0", "=", 
   RowBox[{"{", 
    RowBox[{"U\[Theta]0", ",", " ", "U\[Phi]0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8348016768269577`*^9, 3.834801688341847*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"46f0d16f-6f21-4e30-a34c-15279744f7d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CAB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"C\[Theta]\[Theta]", ",", "C\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C\[Theta]\[Phi]", ",", "C\[Phi]\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8348016923586597`*^9, 3.8348017307439623`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"c1a718de-f25f-4a43-affe-5d14ce3a6bd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DAB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"D\[Theta]\[Theta]", ",", "D\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"D\[Theta]\[Phi]", ",", "D\[Phi]\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8348017340767803`*^9, 3.834801740056332*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"dc810c3f-57b1-473d-be4b-923140b6d879"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"First", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835243148173513*^9, 3.835243152459832*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"869b60b3-1ed3-4be5-a44b-2adc24f5e8c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"CAB", "-", 
   RowBox[{
    FractionBox["3", "\[CapitalLambda]"], 
    FractionBox["1", "exp2\[Beta]0"], 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"covD", "[", 
       RowBox[{"Lower", "[", 
        RowBox[{"U0", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"covD", "[", 
        RowBox[{"Lower", "[", 
         RowBox[{"U0", ",", "1"}], "]"}], "]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"covDiv", "[", 
        RowBox[{"U0", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "metric"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8348017624682703`*^9, 3.834801773472625*^9}, {
  3.83480183029731*^9, 3.8348018587263603`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"5a6de815-4fca-43c4-b315-be5840aa08b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.834801777544406*^9, {3.83480183530862*^9, 3.8348018591360292`*^9}, 
   3.8348027921717052`*^9, 3.834808513070833*^9, 3.834814657015328*^9, 
   3.834820800092804*^9, {3.835243138957382*^9, 3.835243155408593*^9}, 
   3.835243551648407*^9, 3.835943503753933*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4bbbdf11-e898-4f39-95b3-0ea56ed30f5e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CUPAB", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Raise", "[", 
     RowBox[{"CAB", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834802170914398*^9, 3.8348021805263557`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"3956bf46-4eb2-4d04-82f1-32440e245121"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Second", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83524319746135*^9, 3.835243202493991*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"4009b78c-e81f-446c-8542-d6f08f3e0208"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"DAB", "-", 
   RowBox[{
    FractionBox["1", "4"], "metric", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      StyleBox["multiDot",
       FontFamily->"Courier",
       FontWeight->"Bold"], "[", 
      RowBox[{"CAB", ",", "CUPAB", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834802005456304*^9, 3.8348020349400263`*^9}, 
   3.834802089913684*^9, {3.834802161748776*^9, 3.8348022349326687`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b752a19b-91dc-40d4-b057-e7439a4ce639"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.83480201441252*^9, 3.834802021911599*^9}, {
   3.8348022053650503`*^9, 3.8348022356040163`*^9}, 3.834802793690176*^9, 
   3.834808514650442*^9, 3.8348146585944433`*^9, 3.834820801508821*^9, 
   3.835243203981777*^9, 3.8352435544291763`*^9, 3.8359435059041233`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"2b0d1416-1006-47a8-af54-55a1ef7e05cf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Theta]\[Theta]", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "108"}], " ", "a"}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "7"], " ", 
           SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"432", " ", "M", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "4"], " ", "M", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"324", " ", "M", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "4"], " ", "M", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"108", " ", "M", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "4"], " ", "M", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"5", "/", "4"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}], 
       ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834802721827351*^9, 3.8348027257358932`*^9}, 
   3.835243322232634*^9, 3.835243419294941*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"9a7835d8-6e4c-450b-9701-5f6926811def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Theta]\[Phi]", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "-", 
       RowBox[{"24", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"7", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834802739150292*^9, 3.834802741064286*^9}, 
   3.8352433238362617`*^9, 3.835243421173317*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"3f4d05a1-cd7f-4bba-9d40-33f582279101"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Phi]\[Phi]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "4"}]], " ", 
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "a"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{"12", " ", "M", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"9", " ", "M", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"3", " ", "M", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"9", "/", "4"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8348027506818743`*^9, 3.834802753457906*^9}, 
   3.835243324983471*^9, 3.8352434227209*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"e5a2f5ac-9b2b-43eb-aec5-414368460ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EAB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"E\[Theta]\[Theta]", ",", "E\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"E\[Theta]\[Phi]", ",", "E\[Phi]\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8348023076267347`*^9, 3.8348023152102337`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"f226d31c-be75-4206-b9ba-9ddfcc1238cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Tr", "[", 
   RowBox[{"Raise", "[", 
    RowBox[{"EAB", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.834802800006983*^9, 3.834802818020711*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"ef3984bc-e756-41b6-a13f-cc0b85004ddf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.834802818770677*^9, 3.834808516101677*^9, 
  3.8348146605927896`*^9, 3.834820804640952*^9, 3.835243554857334*^9, 
  3.835943506392768*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"0dde878f-55e1-44bc-ba9c-0d1fa5763b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"E\[Phi]\[Phi]", " ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["a", "2"], 
       SuperscriptBox["\[Chi]", 
        RowBox[{"9", "/", "4"}]]]}], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", " ", 
       FractionBox[
        RowBox[{"a", " ", "\[Chi]"}], 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], ")"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.834821175785471*^9, 3.8348213395160007`*^9}, {
  3.8348213798402987`*^9, 3.834821412513439*^9}, {3.834842741889001*^9, 
  3.834842825169478*^9}, {3.83484285804556*^9, 3.834842879242835*^9}, {
  3.834842928310975*^9, 3.834843057702737*^9}, {3.834843155305355*^9, 
  3.8348431658939667`*^9}, {3.834843214811646*^9, 3.8348432188042603`*^9}, {
  3.834843268402754*^9, 3.8348432774819*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"5030cd31-b6a8-4105-9789-8e5b8f42e66d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8348211794271173`*^9, 3.834821266797887*^9}, {
   3.834821301407708*^9, 3.834821340664955*^9}, {3.8348213869177017`*^9, 
   3.834821413469199*^9}, {3.834842775559952*^9, 3.8348428130217543`*^9}, {
   3.834842844526538*^9, 3.834842879756716*^9}, {3.83484292947692*^9, 
   3.8348429816893578`*^9}, {3.834843018796815*^9, 3.834843028274376*^9}, 
   3.834843058580271*^9, {3.8348431622995253`*^9, 3.834843167490633*^9}, 
   3.834843219252977*^9, {3.834843280336094*^9, 3.834843306349448*^9}, 
   3.8352435564514513`*^9, 3.835943506434887*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"0c52a05b-bfbe-49c0-b187-1409ccaee458"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"E\[Theta]\[Phi]", " ", "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        RowBox[{"7", "/", "4"}]], 
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", 
        RowBox[{"(", 
         RowBox[{"\[Chi]", "+", "1"}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "  ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "24"], " ", 
        SuperscriptBox["a", "3"], "\[Chi]", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ")"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.83484334373741*^9, 3.834843617481332*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"9e6adf40-ef5c-4355-a988-511dbbfd01b4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.834843383980427*^9, {3.83484341764452*^9, 3.8348434253033953`*^9}, {
   3.8348434576746597`*^9, 3.834843514226729*^9}, {3.834843545165695*^9, 
   3.8348436188978977`*^9}, 3.835243563824012*^9, 3.835943507504499*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"7f10940f-f85b-4aa4-b9ce-ad4eb4adc21d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    StyleBox["multiDot",
     FontFamily->"Courier",
     FontWeight->"Bold"], "[", 
    RowBox[{"CAB", ",", "CUPAB", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8348061241032887`*^9, 3.8348061246407137`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"eb579296-892c-463c-b1b1-67afd306b773"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
  SqrtBox[
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]]], "Output",\

 CellChangeTimes->{3.834806126613065*^9, 3.834808516717639*^9, 
  3.834814662068568*^9, 3.834820806562045*^9, 3.835243669900971*^9, 
  3.835943507569549*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"f18208dc-bb92-4d16-b461-4039e2d1ce28"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Beta]2", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835243735345811*^9, 3.8352437411202374`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"16101a5b-6d2d-4be1-a28c-829ab01c9d6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Beta]2", " ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], "C2"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835243671208699*^9, 3.8352436865957003`*^9}, 
   3.83524371852523*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"5a14a539-e22b-40b6-a998-f170f46f437a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.835243687623608*^9, 3.8352437192229147`*^9, 
  3.835943509042058*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"a80d5c86-7a51-461f-ac64-677b7de35fa0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"U2", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835243981073494*^9, 3.8352439876533813`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"9a1be6fd-fa9a-452f-ad9a-adcda4883bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "a", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834808421443852*^9, 3.834808423532538*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"cb515c0a-ad75-473f-8fac-4cf64805ef3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"covDiv", "[", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"CAB", ",", "2"}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"U2", "+", 
   RowBox[{
    FractionBox[
     RowBox[{" ", "1"}], "2"], "exp2\[Beta]0", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Raise", "[", 
      RowBox[{"%", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.834806849026963*^9, 3.834806851114049*^9}, {
  3.8348069000029087`*^9, 3.834806986986781*^9}, {3.8348084775552597`*^9, 
  3.8348084868475*^9}, {3.834808521197299*^9, 3.8348085242545652`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"2683356a-3152-4bca-b4b7-d14da46a6714"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.834808534368989*^9, 3.834814669990654*^9, 3.834820814713132*^9, {
   3.83524398370982*^9, 3.835243993179557*^9}, 3.835943517560068*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"2914ecc8-3fb8-4c3a-9281-d8566f2e554b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "4"}]], " ", "a", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "a"}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
         RowBox[{"18", " ", "M", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"6", " ", "M", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        RowBox[{"13", "/", "4"}]]}]], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["3", 
         RowBox[{"3", "/", "4"}]], " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"108", " ", "M", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"36", " ", "M", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"11", "/", "4"}]], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834814472633922*^9, 3.834814478258795*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"59a7890d-90c6-4cf6-b91b-efff10f3eebb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Using", " ", "U3", " ", "we", " ", "want", " ", "to", " ", "solve", " ", 
   "for", " ", "the", " ", "N", " ", "vector"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8352440292490463`*^9, 3.835244048970519*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"f986e1bc-9684-42b8-8eb5-acfb8e3a1028"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"covDiv", "[", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"CAB", ",", "2"}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.834814738490732*^9, 3.83481474488319*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e966767e-0d7b-48bb-bba1-75dce7f625fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
     RowBox[{"1", "/", "4"}]]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.83481473992022*^9, 3.834814748261879*^9}, 
   3.834814844482987*^9, 3.834820817827351*^9, 3.835244082553364*^9, 
   3.8359435207307*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"2df9b68e-178d-48da-b016-176a89b70cf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nvec", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "U3", " ", 
      FractionBox["1", "exp2\[Beta]0"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"CUPAB", ".", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"a", " ", 
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
            ")"}], 
           RowBox[{"1", "/", "4"}]]], ",", "0"}], "}"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
     " ", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8348145078903217`*^9, 3.834814571728413*^9}, {
  3.834814611279665*^9, 3.834814637278387*^9}, {3.834814681905686*^9, 
  3.834814713392959*^9}, {3.834814760729116*^9, 3.834814781957028*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"9f30f521-e578-42ab-a4c2-3f9ff3c49d7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "a", " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54", " ", "M"}], "+", 
       RowBox[{
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "a"}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"18", " ", "M", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "216"}], " ", "M"}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8348148451377697`*^9, 3.834820819171013*^9, 
  3.8352441115290937`*^9, 3.8359435220868597`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"c201bfce-6a68-4405-bdcc-7fb28d4266c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Nvec", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Chi]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M", " ", "a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], "\[Chi]"}], "8"], 
        FractionBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]]}]}], ")"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.834818538577118*^9, 3.834818676654194*^9}, {
  3.834820974785685*^9, 3.8348210264536057`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"39a35ef2-d094-4319-86a7-378b9060fb0f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8348185352019567`*^9, 3.834818616761623*^9}, {
   3.834818656348322*^9, 3.834818706060042*^9}, 3.834820867074288*^9, 
   3.834820979116556*^9, {3.8348210157498693`*^9, 3.8348210271483994`*^9}, 
   3.8352441463774977`*^9, 3.835943522227069*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"003a1e5c-5018-47b7-86fb-5fca6407df24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Nvec", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "a", " ", "M"}], " ", "+", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           SuperscriptBox["a", "4"], "\[CapitalLambda]", " ", "\[Chi]"}]}], 
         "24"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]]}]}], ")"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.834818538577118*^9, 3.834818676654194*^9}, {
  3.83482089338542*^9, 3.834820960471072*^9}, {3.8348210791404457`*^9, 
  3.834821133173395*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"d4de8b48-29e6-451f-913d-f197b118a729"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8348185352019567`*^9, 3.834818616761623*^9}, {
   3.834818656348322*^9, 3.834818706060042*^9}, 3.834820867074288*^9, {
   3.834820897093235*^9, 3.834820904824629*^9}, {3.834821085748459*^9, 
   3.834821133963442*^9}, 3.835244147421879*^9, 3.835943522277831*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"d6bd0359-40f5-4d31-835e-0a98ebe9811c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"divU", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"covDiv", "[", 
    RowBox[{"U0", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.834806146907621*^9, 3.834806156207604*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"fb32ba84-4b1d-4c9a-92f6-5deda72d5837"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.834806156871999*^9, 3.834813607626184*^9, 
  3.834814670583321*^9, 3.834814952449712*^9, 3.834820819474183*^9, 
  3.835244319532916*^9, 3.83594352254045*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"7912016e-fec1-415e-b0e4-5acd10842392"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v0", "=", 
  RowBox[{
   FractionBox["\[CapitalLambda]", "3"], "exp2\[Beta]0"}]}]], "Input",
 CellChangeTimes->{{3.8348063151912518`*^9, 3.834806327328174*^9}, 
   3.834806568510388*^9, 3.835943521017748*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"89977af3-209c-4e02-bbaa-5de1ea2fb52e"],

Cell[BoxData[
 FractionBox["\[CapitalLambda]", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
    RowBox[{"5", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{3.8359435226221237`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"c9da085a-601e-464d-b285-f4c3f1fde7d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v1", "=", 
  RowBox[{"-", "divU"}]}]], "Input",
 CellChangeTimes->{{3.834806332033584*^9, 3.83480633792724*^9}, 
   3.834806578087042*^9, 3.835943525058138*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"531185d7-d243-4c83-8e6d-96406c827604"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.835943525377491*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"0e942c9c-7059-4db1-9421-9282665c5eef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"-", 
   RowBox[{"Simplify", "[", 
    RowBox[{"exp2\[Beta]0", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", "R", "]"}], "+", " ", 
         RowBox[{
          FractionBox["\[CapitalLambda]", "8"], "C2"}]}], ")"}]}], ")"}]}], 
    " ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.834806339846558*^9, 3.834806389608406*^9}, 
   3.834806589946652*^9, {3.835943527128994*^9, 3.835943540056609*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"245affa5-a2ae-4e2f-b662-5cff7f95e862"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["3", 
     RowBox[{"3", "/", "4"}]], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"7", "/", "4"}]]}]]}]], "Output",
 CellChangeTimes->{{3.835943527905574*^9, 3.8359435404471273`*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1e720965-65d2-4151-a27a-d1a352915345"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]0", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Log", "[", "exp2\[Beta]0", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834806406483672*^9, 3.8348064268835287`*^9}, 
   3.834806619674654*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"39cbd70e-3b3b-4307-a24f-2b546600ae32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"\[Beta]0", " ", "+", " ", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["r", "2"]], "\[Beta]2"}]}], ")"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v0", " ", 
       SuperscriptBox["r", "2"]}], "+", " ", 
      RowBox[{"v1", " ", "r"}], " ", "+", " ", "v2", " ", "+", " ", 
      FractionBox[
       RowBox[{"2", "Mfunc"}], "r"]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8348061884942827`*^9, 3.834806215315215*^9}, {
   3.834806249249888*^9, 3.834806294177188*^9}, {3.8348064307670403`*^9, 
   3.8348064415325327`*^9}, {3.834807132366687*^9, 3.834807149044409*^9}, 
   3.834807232833439*^9, 3.834813661835932*^9, {3.8348196611808977`*^9, 
   3.834819661588903*^9}, {3.8348197255939503`*^9, 3.8348197295541887`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"83fa61e6-0782-46cc-ab63-4e2f520707b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", "\[CapitalLambda]", " ", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", "a", " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "r"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"11", "/", "4"}]]], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "Mfunc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"13", "/", "4"}]], " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3 3^Rational[1, 2] $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-5, 2], 3 
    3^Rational[3, 4] $CellContext`a $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-11, 4] 
    Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]], 
    Rational[-9, 2] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-3) (
     6 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Csc[$CellContext`\[Theta]]^2), Rational[3, 8] 
    3^Rational[1, 4] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-13, 4] (
     16 $CellContext`Mfunc (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 - 
     3 $CellContext`a^3 $CellContext`\[CapitalLambda] 
     Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]]^3)}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.834807149358008*^9, 3.8348072333418827`*^9, 
  3.8348074048327208`*^9, 3.834813610512754*^9, 3.8348136642701063`*^9, 
  3.8348149578840837`*^9, 3.8348196646787167`*^9, 3.8348197312008266`*^9, 
  3.834820822349146*^9, 3.835244385358694*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"e5c9a50d-c2f9-4614-a1db-e3aa1a37c2b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U0", "+", " ", 
         FractionBox["U2", 
          SuperscriptBox["r", "2"]], "+", 
         FractionBox["U3", 
          SuperscriptBox["r", "3"]]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"metric", " ", "+", " ", 
         RowBox[{
          FractionBox["1", "r"], "CAB"}], " ", "+", " ", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["r", "2"]], "DAB"}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["r", "3"]], "EAB"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"U0", "+", " ", 
         FractionBox["U2", 
          SuperscriptBox["r", "2"]], "+", 
         FractionBox["U3", 
          SuperscriptBox["r", "3"]]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8348070048585978`*^9, 3.8348071006437063`*^9}, {
  3.834807141445814*^9, 3.834807227304244*^9}, {3.8348073347791224`*^9, 
  3.834807340355028*^9}, {3.834807387205797*^9, 3.834807399317691*^9}, {
  3.8348136374296627`*^9, 3.834813642801894*^9}, {3.834813673177738*^9, 
  3.834813726080387*^9}, {3.834814963322474*^9, 3.834814972883246*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"96cef171-3185-4b8a-b108-e82308c77b48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "r"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"11", "/", "4"}]]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"17", "/", "4"}]], " ", "r"}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"1", "/", "4"}]], " ", 
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
         RowBox[{"18", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"6", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3^Rational[1, 2] $CellContext`a^2 $CellContext`\[CapitalLambda]^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-5, 2], 
    3^Rational[3, 4] $CellContext`a^3 $CellContext`\[CapitalLambda]^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-11, 4] 
    Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]], 
    Rational[3, 2] $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-3) (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda] + 
     3 Cos[2 $CellContext`\[Theta]]) Csc[$CellContext`\[Theta]]^2, 
    Rational[-3, 8] 
    3^Rational[1, 4] $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-17, 4] 
    Csc[$CellContext`\[Theta]]^3 ((-6) $CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) - $CellContext`a (
      18 + 9 $CellContext`a^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^4 $CellContext`\[CapitalLambda]^2) 
     Cos[2 $CellContext`\[Theta]] - 
     18 $CellContext`M (12 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Sin[$CellContext`\[Theta]] + 
     6 $CellContext`M (12 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Sin[3 $CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834807212892641*^9, 3.8348072279989767`*^9}, 
   3.834807341711918*^9, {3.8348073903919697`*^9, 3.834807405700815*^9}, 
   3.834813613189417*^9, {3.834813723116681*^9, 3.8348137335109673`*^9}, 
   3.8348149795516033`*^9, 3.8348196693514833`*^9, 3.834819734113958*^9, 
   3.834820827337282*^9, 3.8352444606225233`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"6ba9a552-91ff-419f-9a1b-8231b16664a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nr", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.835244505941574*^9, 3.835244508754998*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b10c9b47-62ba-4f5e-969b-5207bfbc2358"],

Cell[BoxData[
 RowBox[{
  RowBox[{"guu", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[CapitalLambda]", " ", 
       SuperscriptBox["nr", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"3", "/", "4"}]], " ", "a", " ", "\[CapitalLambda]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "nr"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"7", "/", "4"}]]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "4"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        RowBox[{"13", "/", "4"}]], " ", "nr"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "nr"], "]"}], "2"],
      SeriesData[$CellContext`nr, 
       DirectedInfinity[1], {}, -2, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[
     1], {(3^Rational[1, 2] $CellContext`\[CapitalLambda]) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-3, 
         2], ((((3^
           Rational[3, 4] $CellContext`a) $CellContext`\[CapitalLambda]) (
          3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-7, 4])
         Cos[2 $CellContext`\[Theta]]) 
      Csc[$CellContext`\[Theta]], ((
        Rational[
         3, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2)) (-3 + \
$CellContext`a^2 $CellContext`\[CapitalLambda] + 
        3 Cos[2 $CellContext`\[Theta]])) 
      Csc[$CellContext`\[Theta]]^2, ((Rational[3, 8] 
        3^Rational[1, 4]) (
         3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
        Rational[-13, 4]) ((24 $CellContext`M) (
         6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + \
((($CellContext`a^3 $CellContext`\[CapitalLambda]) (
           3 + $CellContext`a^2 $CellContext`\[CapitalLambda])) 
         Cos[2 $CellContext`\[Theta]]) Csc[$CellContext`\[Theta]]^3)}, -2, 2, 
     1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8348074290271797`*^9, 3.834807430295485*^9}, 
   3.835244479302552*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"04d5d25b-c4d6-4c74-91aa-e655faba4187"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfunc", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"36", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "3"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8348208499161386`*^9, 3.834820851341198*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"b2498a9a-d445-4c97-99f2-5c87a8209156"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"temp1", "+", " ", "temp2", "-", "guu"}], "]"}]], "Input",
 CellChangeTimes->{{3.8348072380398417`*^9, 3.834807259081964*^9}, {
  3.834807438581604*^9, 3.834807439551118*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"e4b241f0-1159-4492-b997-4fd8485d7e28"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], "2"],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8348072594902554`*^9, 3.8348074066446342`*^9, 3.8348074402510223`*^9, {
   3.834813614623527*^9, 3.834813620148615*^9}, 3.834813746074772*^9, 
   3.8348149898440657`*^9, 3.83481967617832*^9, 3.834819738219386*^9, {
   3.8348208297732*^9, 3.834820852761733*^9}, {3.8352444989054747`*^9, 
   3.835244513380713*^9}, 3.8352446089530573`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"6ca282ad-8ec5-4540-8405-300e6f6ea95f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Mfunc", " ", "-", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Chi]", 
      RowBox[{"-", "3"}]], 
     RowBox[{"(", 
      RowBox[{"M", " ", "-", 
       RowBox[{
        FractionBox["1", "6"], "\[CapitalLambda]", " ", 
        SuperscriptBox["a", "2"], "M"}], " ", "-", " ", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]], 
        SuperscriptBox["a", "3"], "\[CapitalLambda]", " ", "\[Chi]"}]}], 
      ")"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8352445337388573`*^9, 3.8352445902742157`*^9}, {
  3.8352446579024057`*^9, 3.8352447651024523`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"89414d60-fc02-4400-a635-ceb17e2632dc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.83524470977407*^9, 3.835244765489749*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"712e259d-cdb6-45f4-82af-ee63d9f7cef6"]
},
CellGrouping->Manual,
WindowSize->{1346, 909},
WindowMargins->{{Automatic, -479}, {Automatic, 3}},
Magnification:>2. Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 59, "Input",ExpressionUUID->"a7c2088b-d0a0-40e5-828f-06b27d9ea5a2"],
Cell[736, 24, 376, 8, 101, "Input",ExpressionUUID->"825ffec0-85d3-46cc-8440-7087ff608d70"],
Cell[1115, 34, 265, 7, 87, "Input",ExpressionUUID->"e922170f-bf89-4afa-88e3-4b38fff98c42"],
Cell[1383, 43, 353, 9, 59, "Input",ExpressionUUID->"1cb6b441-2e83-4efd-b0eb-1b3266ec93d3"],
Cell[1739, 54, 284, 5, 59, "Input",ExpressionUUID->"977deb7b-6830-4468-9268-3e43a292064b"],
Cell[2026, 61, 558, 17, 126, "Input",ExpressionUUID->"515556a5-6709-4bb6-aace-063126e48450"],
Cell[2587, 80, 394, 10, 87, "Input",ExpressionUUID->"1e50e6b8-6b50-4cb2-a03c-08d85f15610f"],
Cell[2984, 92, 585, 17, 96, "Input",ExpressionUUID->"fc373561-9ae3-4816-9df1-8b9be84ff8d4"],
Cell[3572, 111, 332, 8, 106, "Input",ExpressionUUID->"4db9250e-a997-4b44-b58e-13c4fba7a7b3"],
Cell[3907, 121, 601, 14, 92, "Input",ExpressionUUID->"323573bb-4473-4a3a-a5c9-b1d36dbc52dd"],
Cell[4511, 137, 1664, 46, 199, "Input",ExpressionUUID->"fe7a71d7-2147-401d-96d0-95968a00f0ff"],
Cell[6178, 185, 961, 27, 109, "Input",ExpressionUUID->"ba054c2d-14dc-49e7-92bf-bdf530489b68"],
Cell[7142, 214, 555, 16, 119, "Input",ExpressionUUID->"6c8d877f-66d0-487a-bf7c-b8d1faa5998e"],
Cell[7700, 232, 1313, 35, 111, "Input",ExpressionUUID->"19ba01ec-3cbe-40a7-aa35-25557d04cf51"],
Cell[9016, 269, 862, 24, 129, "Input",ExpressionUUID->"a1958433-3dc9-4c33-9de6-060e0078cb02"],
Cell[9881, 295, 407, 11, 98, "Input",ExpressionUUID->"0da5eead-fbd7-4c4b-94e3-180f357bbf9b"],
Cell[10291, 308, 460, 12, 96, "Input",ExpressionUUID->"f9e5f05f-8405-4688-90df-b36231351dbc"],
Cell[10754, 322, 368, 8, 90, "Input",ExpressionUUID->"02229711-fbb2-4d26-b649-f28090290a56"],
Cell[11125, 332, 466, 12, 59, "Input",ExpressionUUID->"a9ac4241-6084-4246-aec8-f9d5fd54c316"],
Cell[CellGroupData[{
Cell[11616, 348, 135, 3, 107, "Subsection",ExpressionUUID->"31da2387-45c6-4579-88d6-8b8294b590e7"],
Cell[11754, 353, 266, 6, 60, "Input",ExpressionUUID->"21027fd5-f44b-480b-ac89-838eb479b538"],
Cell[12023, 361, 800, 25, 66, "Input",ExpressionUUID->"cdef969b-40f4-4a15-be48-f15d639e926e"],
Cell[12826, 388, 740, 22, 188, "Input",ExpressionUUID->"50ed4354-23f2-470c-8fc2-1f65360bbc8f"],
Cell[13569, 412, 1819, 58, 314, "Input",ExpressionUUID->"21d229ff-7f30-4905-aba6-83317ae0afec"],
Cell[15391, 472, 397, 11, 60, "Input",ExpressionUUID->"30f0a989-43b1-49d2-868d-ad94d04464c9"],
Cell[15791, 485, 406, 11, 60, "Input",ExpressionUUID->"4a845c94-8723-4b7d-bf73-bd32e6ac6259"],
Cell[16200, 498, 409, 11, 60, "Input",ExpressionUUID->"becaa9da-7d49-47bb-a6d7-1c47073869a9"],
Cell[CellGroupData[{
Cell[16634, 513, 400, 12, 60, "Input",ExpressionUUID->"9b1a7f94-6f7b-4e38-a451-5e54d98112b8"],
Cell[17037, 527, 994, 29, 82, "Input",ExpressionUUID->"9a7b2a9d-5b8e-489f-81dd-32451118c227"],
Cell[18034, 558, 1088, 36, 82, "Input",ExpressionUUID->"4ec14b87-9cc8-4dbd-997b-2219900a7430"],
Cell[19125, 596, 1565, 44, 142, "Input",ExpressionUUID->"01da8ff6-b46d-4ed6-af76-ef956acef4ce"]
}, Closed]],
Cell[20705, 643, 1457, 42, 138, "Input",ExpressionUUID->"0c52b851-d302-4ebe-ac9f-c6312598904d"],
Cell[22165, 687, 246, 6, 60, "Input",ExpressionUUID->"402a6fe5-d4c7-4455-be91-e3b3b689f28c"],
Cell[22414, 695, 386, 10, 60, "Input",ExpressionUUID->"be7d750d-6576-4276-91ae-0cba426e7616"],
Cell[CellGroupData[{
Cell[22825, 709, 1899, 53, 230, "Input",ExpressionUUID->"dcb3a826-74c1-49a9-a221-df8445e69d40"],
Cell[24727, 764, 1622, 45, 142, "Input",ExpressionUUID->"613b5de0-16ee-4d89-9094-f1c8eafb3dc3"]
}, Closed]],
Cell[26364, 812, 438, 12, 52, "Input",ExpressionUUID->"a3b34815-ed32-4d53-898c-c1052b060809"],
Cell[26805, 826, 948, 24, 146, "Input",ExpressionUUID->"ad7312d8-37c4-4fe3-8818-977ea75e9be0"],
Cell[27756, 852, 404, 11, 60, "Input",ExpressionUUID->"bf27c9d0-90e0-4116-9dcf-5900b75f9cc9"],
Cell[28163, 865, 856, 25, 146, "Input",ExpressionUUID->"9835c79c-c846-46e2-ac8b-358228e49749"],
Cell[29022, 892, 46434, 1198, 7392, "Input",ExpressionUUID->"a7dccb71-6b7d-47df-8a78-0728fc203f30"],
Cell[75459, 2092, 1005, 28, 104, "Input",ExpressionUUID->"bd469b54-5dbf-421d-bada-07defb446788"],
Cell[76467, 2122, 4594, 134, 356, "Input",ExpressionUUID->"b05be536-c19d-4d0d-8bf3-7b733e6b933f"],
Cell[81064, 2258, 2379, 79, 272, "Input",ExpressionUUID->"bd00e6bc-f6ae-418e-b089-7faba313fa08"],
Cell[83446, 2339, 1113, 32, 146, "Input",ExpressionUUID->"6624df5e-1718-4916-9bb8-8e358cd56d24"],
Cell[84562, 2373, 573, 16, 60, "Input",ExpressionUUID->"d4d76e40-cff8-4751-9092-68766866e9aa"],
Cell[85138, 2391, 573, 16, 60, "Input",ExpressionUUID->"f370c8b0-955a-4057-a157-179b62d4bf77"],
Cell[CellGroupData[{
Cell[85736, 2411, 2887, 79, 356, "Input",ExpressionUUID->"d3622690-d77d-4cae-ac95-c7bc1f06268a"],
Cell[88626, 2492, 630, 20, 140, "Input",ExpressionUUID->"8198c495-437c-4382-b851-cecc8c088ec8"],
Cell[89259, 2514, 2468, 67, 140, "Input",ExpressionUUID->"754f8512-b1a7-495b-8846-ec869cfede79"],
Cell[91730, 2583, 2371, 65, 140, "Input",ExpressionUUID->"73b53049-4822-4a27-afdf-ed7a3dd8f578"]
}, Closed]],
Cell[CellGroupData[{
Cell[94138, 2653, 1260, 36, 138, "Input",ExpressionUUID->"dd7fe218-77f2-46b0-90c0-a2350a43a816"],
Cell[95401, 2691, 503, 16, 52, "Input",ExpressionUUID->"25943415-4226-48a0-8e11-b44fe22cdeae"],
Cell[95907, 2709, 3089, 87, 232, "Input",ExpressionUUID->"95f08f48-50ce-44a8-866c-c327b7eadf65"],
Cell[98999, 2798, 1532, 46, 142, "Input",ExpressionUUID->"bf409ff5-9df2-4194-acc2-78d9ba9d0fb0"]
}, Closed]],
Cell[100546, 2847, 267, 6, 52, "Input",ExpressionUUID->"5c8ae792-bac3-4790-88e3-6f2287f3e45a"],
Cell[100816, 2855, 9161, 234, 944, "Input",ExpressionUUID->"001523ac-b1af-42ed-80ae-6d1d1497d2f0"],
Cell[CellGroupData[{
Cell[110002, 3093, 614, 18, 146, "Input",ExpressionUUID->"29e4870c-ad9f-46a7-ad53-071217fea7d0"],
Cell[110619, 3113, 1804, 52, 140, "Input",ExpressionUUID->"cd943bbf-609b-44ad-997a-b12ed15159f1"],
Cell[112426, 3167, 2271, 67, 140, "Input",ExpressionUUID->"d56a180c-cd41-443d-a410-71e2002791bb"]
}, Closed]],
Cell[114712, 3237, 808, 22, 96, "Input",ExpressionUUID->"df0594b4-f650-4211-aac5-6ae6a448e439"],
Cell[115523, 3261, 992, 28, 104, "Input",ExpressionUUID->"d0ce2eab-bc7b-4f58-9b67-eea4ee94b18c"],
Cell[116518, 3291, 310, 8, 60, "Input",ExpressionUUID->"775102d3-3760-46e6-a5fd-3034f7effb6e"],
Cell[116831, 3301, 402, 11, 60, "Input",ExpressionUUID->"6fadb687-0280-467d-88a9-1eccbbdc7dcd"],
Cell[117236, 3314, 556, 10, 104, "Input",ExpressionUUID->"0a7901e2-69f3-48e0-b5a8-7a73472df304"],
Cell[117795, 3326, 265, 6, 60, "Input",ExpressionUUID->"5724777e-d6ac-4f13-bfa2-1b48cf296021"]
}, Closed]],
Cell[CellGroupData[{
Cell[118097, 3337, 296, 6, 47, "Input",ExpressionUUID->"bdc7ac03-07f3-4231-883f-2e133a5a0faf"],
Cell[118396, 3345, 4930, 122, 199, "Print",ExpressionUUID->"1cfa8206-ffa0-47fe-a0c2-9f2334479c8b"],
Cell[123329, 3469, 3295, 84, 198, "Print",ExpressionUUID->"dab4e4e5-05d0-4875-ab8c-8800892fe1c7"],
Cell[126627, 3555, 8612, 203, 173, "Print",ExpressionUUID->"0dfbf998-bf2b-4139-825e-8f1a8256ecc5"],
Cell[135242, 3760, 592, 12, 47, "Print",ExpressionUUID->"c0ebdbdb-2255-4592-8a1e-8e240ddce033"],
Cell[135837, 3774, 601, 12, 47, "Print",ExpressionUUID->"1684c816-eaac-4229-8f46-8ddf45cb750a"],
Cell[136441, 3788, 615, 12, 47, "Print",ExpressionUUID->"c2ead3ff-5192-44e4-a604-fb1f9108d4b4"],
Cell[137059, 3802, 615, 12, 47, "Print",ExpressionUUID->"c13fd9d6-deb6-4b0e-9f4a-317875bdf9d1"],
Cell[137677, 3816, 601, 12, 47, "Print",ExpressionUUID->"2d511aa1-5294-4554-bace-1b8e7ac0e121"],
Cell[138281, 3830, 598, 12, 47, "Print",ExpressionUUID->"86b2f00d-dbb1-481a-9a10-8c712313126e"],
Cell[138882, 3844, 218, 5, 85, "Output",ExpressionUUID->"89874c6a-c13e-44e3-a011-c066ff85319c"],
Cell[139103, 3851, 603, 12, 47, "Print",ExpressionUUID->"6805b1ef-5888-4dcc-89ed-c36f78119e64"],
Cell[139709, 3865, 216, 5, 85, "Output",ExpressionUUID->"645e946c-603d-4286-92c0-17af4252c732"]
}, Open  ]],
Cell[139940, 3873, 285, 6, 59, "Input",ExpressionUUID->"46f0d16f-6f21-4e30-a34c-15279744f7d2"],
Cell[140228, 3881, 432, 11, 59, "Input",ExpressionUUID->"c1a718de-f25f-4a43-affe-5d14ce3a6bd6"],
Cell[140663, 3894, 430, 11, 59, "Input",ExpressionUUID->"dc810c3f-57b1-473d-be4b-923140b6d879"],
Cell[141096, 3907, 240, 4, 59, "Input",ExpressionUUID->"869b60b3-1ed3-4be5-a44b-2adc24f5e8c1"],
Cell[CellGroupData[{
Cell[141361, 3915, 827, 22, 250, "Input",ExpressionUUID->"5a6de815-4fca-43c4-b315-be5840aa08b1"],
Cell[142191, 3939, 534, 12, 67, "Output",ExpressionUUID->"4bbbdf11-e898-4f39-95b3-0ea56ed30f5e"]
}, Open  ]],
Cell[142740, 3954, 371, 9, 59, "Input",ExpressionUUID->"3956bf46-4eb2-4d04-82f1-32440e245121"],
Cell[143114, 3965, 240, 4, 59, "Input",ExpressionUUID->"4009b78c-e81f-446c-8542-d6f08f3e0208"],
Cell[CellGroupData[{
Cell[143379, 3973, 680, 17, 88, "Input",ExpressionUUID->"b752a19b-91dc-40d4-b057-e7439a4ce639"],
Cell[144062, 3992, 537, 11, 67, "Output",ExpressionUUID->"2b0d1416-1006-47a8-af54-55a1ef7e05cf"]
}, Open  ]],
Cell[144614, 4006, 4141, 99, 327, "Input",ExpressionUUID->"9a7835d8-6e4c-450b-9701-5f6926811def"],
Cell[148758, 4107, 1530, 44, 113, "Input",ExpressionUUID->"3f4d05a1-cd7f-4bba-9d40-33f582279101"],
Cell[150291, 4153, 1212, 32, 113, "Input",ExpressionUUID->"e5a2f5ac-9b2b-43eb-aec5-414368460ed3"],
Cell[151506, 4187, 432, 11, 59, "Input",ExpressionUUID->"f226d31c-be75-4206-b9ba-9ddfcc1238cf"],
Cell[CellGroupData[{
Cell[151963, 4202, 295, 6, 59, "Input",ExpressionUUID->"ef3984bc-e756-41b6-a13f-cc0b85004ddf"],
Cell[152261, 4210, 267, 4, 67, "Output",ExpressionUUID->"0dde878f-55e1-44bc-ba9c-0d1fa5763b27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152565, 4219, 1149, 28, 101, "Input",ExpressionUUID->"5030cd31-b6a8-4105-9789-8e5b8f42e66d"],
Cell[153717, 4249, 668, 9, 67, "Output",ExpressionUUID->"0c52a05b-bfbe-49c0-b187-1409ccaee458"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154422, 4263, 950, 26, 102, "Input",ExpressionUUID->"9e6adf40-ef5c-4355-a988-511dbbfd01b4"],
Cell[155375, 4291, 347, 5, 67, "Output",ExpressionUUID->"7f10940f-f85b-4aa4-b9ce-ad4eb4adc21d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155759, 4301, 495, 13, 59, "Input",ExpressionUUID->"eb579296-892c-463c-b1b1-67afd306b773"],
Cell[156257, 4316, 537, 15, 150, "Output",ExpressionUUID->"f18208dc-bb92-4d16-b461-4039e2d1ce28"]
}, Open  ]],
Cell[156809, 4334, 245, 4, 59, "Input",ExpressionUUID->"16101a5b-6d2d-4be1-a28c-829ab01c9d6c"],
Cell[CellGroupData[{
Cell[157079, 4342, 360, 9, 89, "Input",ExpressionUUID->"5a14a539-e22b-40b6-a998-f170f46f437a"],
Cell[157442, 4353, 198, 3, 67, "Output",ExpressionUUID->"a80d5c86-7a51-461f-ac64-677b7de35fa0"]
}, Open  ]],
Cell[157655, 4359, 239, 4, 59, "Input",ExpressionUUID->"9a1be6fd-fa9a-452f-ad9a-adcda4883bb2"],
Cell[157897, 4365, 1442, 41, 115, "Input",ExpressionUUID->"cb515c0a-ad75-473f-8fac-4cf64805ef3f"],
Cell[CellGroupData[{
Cell[159364, 4410, 792, 19, 131, "Input",ExpressionUUID->"2683356a-3152-4bca-b4b7-d14da46a6714"],
Cell[160159, 4431, 312, 6, 67, "Output",ExpressionUUID->"2914ecc8-3fb8-4c3a-9281-d8566f2e554b"]
}, Open  ]],
Cell[160486, 4440, 2810, 75, 265, "Input",ExpressionUUID->"59a7890d-90c6-4cf6-b91b-efff10f3eebb"],
Cell[163299, 4517, 341, 6, 59, "Input",ExpressionUUID->"f986e1bc-9684-42b8-8eb5-acfb8e3a1028"],
Cell[CellGroupData[{
Cell[163665, 4527, 393, 10, 101, "Input",ExpressionUUID->"e966767e-0d7b-48bb-bba1-75dce7f625fc"],
Cell[164061, 4539, 654, 17, 116, "Output",ExpressionUUID->"2df9b68e-178d-48da-b016-176a89b70cf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164752, 4561, 1270, 35, 179, "Input",ExpressionUUID->"9f30f521-e578-42ab-a4c2-3f9ff3c49d7c"],
Cell[166025, 4598, 2128, 62, 209, "Output",ExpressionUUID->"c201bfce-6a68-4405-bdcc-7fb28d4266c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168190, 4665, 852, 25, 102, "Input",ExpressionUUID->"39a35ef2-d094-4319-86a7-378b9060fb0f"],
Cell[169045, 4692, 377, 6, 67, "Output",ExpressionUUID->"003a1e5c-5018-47b7-86fb-5fca6407df24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169459, 4703, 1077, 32, 102, "Input",ExpressionUUID->"d4de8b48-29e6-451f-913d-f197b118a729"],
Cell[170539, 4737, 395, 6, 67, "Output",ExpressionUUID->"d6bd0359-40f5-4d31-835e-0a98ebe9811c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170971, 4748, 332, 8, 59, "Input",ExpressionUUID->"fb32ba84-4b1d-4c9a-92f6-5deda72d5837"],
Cell[171306, 4758, 687, 18, 110, "Output",ExpressionUUID->"7912016e-fec1-415e-b0e4-5acd10842392"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172030, 4781, 315, 7, 87, "Input",ExpressionUUID->"89977af3-209c-4e02-bbaa-5de1ea2fb52e"],
Cell[172348, 4790, 412, 12, 113, "Output",ExpressionUUID->"c9da085a-601e-464d-b285-f4c3f1fde7d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172797, 4807, 267, 6, 59, "Input",ExpressionUUID->"531185d7-d243-4c83-8e6d-96406c827604"],
Cell[173067, 4815, 521, 15, 110, "Output",ExpressionUUID->"0e942c9c-7059-4db1-9421-9282665c5eef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173625, 4835, 614, 17, 89, "Input",ExpressionUUID->"245affa5-a2ae-4e2f-b662-5cff7f95e862"],
Cell[174242, 4854, 709, 21, 112, "Output",ExpressionUUID->"1e720965-65d2-4151-a27a-d1a352915345"]
}, Open  ]],
Cell[174966, 4878, 346, 9, 88, "Input",ExpressionUUID->"39cbd70e-3b3b-4307-a24f-2b546600ae32"],
Cell[CellGroupData[{
Cell[175337, 4891, 1164, 28, 211, "Input",ExpressionUUID->"83fa61e6-0782-46cc-ab63-4e2f520707b6"],
Cell[176504, 4921, 3639, 97, 209, "Output",ExpressionUUID->"e5c9a50d-c2f9-4614-a1db-e3aa1a37c2b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180180, 5023, 1481, 39, 248, "Input",ExpressionUUID->"96cef171-3185-4b8a-b108-e82308c77b48"],
Cell[181664, 5064, 5364, 137, 318, "Output",ExpressionUUID->"6ba9a552-91ff-419f-9a1b-8231b16664a7"]
}, Open  ]],
Cell[187043, 5204, 217, 5, 59, "Input",ExpressionUUID->"b10c9b47-62ba-4f5e-969b-5207bfbc2358"],
Cell[187263, 5211, 4086, 111, 221, "Input",ExpressionUUID->"04d5d25b-c4d6-4c74-91aa-e655faba4187"],
Cell[191352, 5324, 990, 29, 113, "Input",ExpressionUUID->"b2498a9a-d445-4c97-99f2-5c87a8209156"],
Cell[CellGroupData[{
Cell[192367, 5357, 309, 6, 59, "Input",ExpressionUUID->"e4b241f0-1159-4492-b997-4fd8485d7e28"],
Cell[192679, 5365, 657, 15, 87, "Output",ExpressionUUID->"6ca282ad-8ec5-4540-8405-300e6f6ea95f"]
}, Open  ]],
Cell[193351, 5383, 816, 22, 97, "Input",ExpressionUUID->"89414d60-fc02-4400-a635-ceb17e2632dc"],
Cell[194170, 5407, 174, 3, 67, "Output",ExpressionUUID->"712e259d-cdb6-45f4-82af-ee63d9f7cef6"]
}
]
*)



==> anc/ExpansionFunctionH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87267,       2333]
NotebookOptionsPosition[     76922,       2163]
NotebookOutlinePosition[     77289,       2179]
CellTagsIndexPosition[     77246,       2176]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.834556307261784*^9, 3.834556308711401*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fb71b5ba-2e23-47c6-a05a-14e0f833be21"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "properties", " ", "of", " ", 
   "function", " ", 
   RowBox[{"h", "[", 
    RowBox[{"r", ",", " ", 
     RowBox[{"\\", "theta"}]}], "]"}], " ", "are", " ", 
   RowBox[{"established", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835154555067206*^9, 3.835154577625062*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"37e75f40-c350-4333-b1af-50c028970842"],

Cell[CellGroupData[{

Cell["Mass equals zero", "Section",
 CellChangeTimes->{{3.8345601465472307`*^9, 
  3.834560156078882*^9}},ExpressionUUID->"0c3740d5-9087-4c79-949b-\
214151baca5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.834560158078229*^9, 3.834560158934005*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ae60b83b-2d30-4bae-bf31-b0f1fcc2d117"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834235308573566*^9, 3.834235311819024*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0d71f11f-258d-4853-91b2-cdde34644337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bee45f4b-4ae3-4962-9394-c8a1bab2ff69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"884e6642-0854-48f8-873a-7a3053181ed4"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.834214712820651*^9, 3.834235154350716*^9, 3.8342352898398857`*^9, 
   3.834273231553355*^9, 3.8342738415035458`*^9, 3.834274114795974*^9, 
   3.834274373446598*^9, 3.834275423792562*^9, 3.834278056600149*^9, 
   3.834286494462047*^9, 3.834287114707046*^9, 3.834324965346134*^9, 
   3.834325675512382*^9, 3.834327498776977*^9, 3.834551016049835*^9, 
   3.834556348977509*^9, {3.834556518698201*^9, 3.834556544121355*^9}, 
   3.834559777536545*^9, 3.834560032401311*^9, 3.834560070253687*^9, 
   3.834560163435289*^9, 3.834560524169683*^9, 3.834561655887683*^9, 
   3.834562386545023*^9, 3.83515217369801*^9, 3.835154275516674*^9, 
   3.835155471058153*^9, 3.835159694017355*^9, 3.835159974889035*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4675a545-c403-4f0b-8a82-cec4afa108ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4d84ede0-183e-469a-83b5-b855ed5714ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.8342147155581207`*^9, 3.83423515439275*^9, 3.834235292003798*^9, 
   3.8342732339966593`*^9, 3.834273842619664*^9, 3.834274115982335*^9, 
   3.834274373609977*^9, 3.834275424649561*^9, 3.8342780579826117`*^9, 
   3.834286495527604*^9, 3.834287115709394*^9, 3.834324966658908*^9, 
   3.8343256769335823`*^9, 3.834327498877882*^9, 3.834551017363372*^9, 
   3.8345563509330606`*^9, {3.8345565195032253`*^9, 3.8345565442797728`*^9}, 
   3.834559778343175*^9, 3.8345600324101267`*^9, 3.8345600704381313`*^9, 
   3.834560164507855*^9, 3.8345605251164494`*^9, 3.8345616559382763`*^9, 
   3.834562386555237*^9, 3.835152173896184*^9, 3.835154277559259*^9, 
   3.835155472102254*^9, 3.8351596951532993`*^9, 3.83515997537654*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b1be691b-6f68-43df-9559-f1c439a09578"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]b", "=", 
  RowBox[{"ArcSin", "[", 
   FractionBox["Ds", "Cs"], "]"}]}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"be430e78-da71-4eb1-837e-13e6d24e8821"],

Cell[BoxData[
 RowBox[{"ArcSin", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "]"}]], "Output",
 CellChangeTimes->{{3.833409674294132*^9, 3.833409706108274*^9}, 
   3.833415942681293*^9, 3.833416503479124*^9, 3.8334166338017683`*^9, 
   3.833417026162137*^9, 3.833418111709517*^9, 3.833418550948587*^9, {
   3.8334246906059237`*^9, 3.833424714240991*^9}, 3.8334355955217733`*^9, 
   3.833435864225984*^9, {3.8334361553563347`*^9, 3.833436170811208*^9}, 
   3.834214723906187*^9, 3.834235155638612*^9, 3.834235292100874*^9, 
   3.83427323841831*^9, 3.834273842707728*^9, 3.834274116145596*^9, 
   3.834274374774568*^9, 3.834275424695553*^9, 3.8342780580949183`*^9, 
   3.834286496548216*^9, 3.834287118261899*^9, 3.834324966827902*^9, 
   3.834325677050593*^9, 3.834327500195218*^9, 3.834551017461257*^9, 
   3.834556351106691*^9, 3.834556545133602*^9, 3.8345597783522587`*^9, 
   3.8345600331362867`*^9, 3.83456007044674*^9, 3.834560164685845*^9, 
   3.8345605251704493`*^9, 3.834561656685381*^9, 3.8345623873531733`*^9, 
   3.835152175189752*^9, 3.835154277711088*^9, 3.8351554723138247`*^9, 
   3.835159695283765*^9, 3.835159976646748*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a3aa07f4-6c00-41e4-b414-ea7b73415886"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7eaed456-f697-4733-bddc-7ba49276be0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["rb", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f10f301d-d29a-4628-9a14-2e7c8dc34d10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]b", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}, {
   3.8334155247699203`*^9, 3.833415536237773*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a606e0e9-c4c2-4b37-bae9-c9253d014c81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox["\[Chi]", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.833416332190342*^9, 3.83341639663902*^9}, 
   3.833416593258958*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"c345d848-fdbc-4523-8a65-a0afd44604af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"]}], "-", " ", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      FractionBox["\[CapitalDelta]b", "\[CapitalDelta]\[Theta]b"]}]}]]}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"bde13011-557c-425f-ade5-b88fe416538d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["a", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834563632710959*^9, 3.8345636371791286`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"869a0842-86e5-47f8-8b3c-2a9b7fcd7f40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]], "+", "a"}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]], "-", "a"}]], "]"}]}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"5ddaa2e3-8a0a-4598-8ab6-5408be1a53cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "2"], " ", "a", " "}], 
         RowBox[{
         "B", " ", "\[CapitalDelta]b", " ", "\[CapitalDelta]\[Theta]b"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
          RowBox[{
           FractionBox["1", "3"], "\[CapitalLambda]", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a", "2"]}], ")"}], 
           SuperscriptBox["\[Rho]b", "2"]}]}], ")"}]}], ",", "\[Theta]"}], 
      "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
       " ", "0"}], ",", " ", 
      RowBox[{"r", ">", " ", "0"}], ",", " ", 
      RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"temp", "=", 
    RowBox[{"\[Integral]", 
     RowBox[{"%", 
      RowBox[{"\[DifferentialD]", "r"}]}]}]}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.8345600771744204`*^9, 3.834560079930841*^9}, {
  3.8345601999102488`*^9, 3.834560236634068*^9}, {3.834562374365152*^9, 
  3.8345624072017927`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"13c9d0d7-cc7f-4d8f-bf57-957ad752d412"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["\[CapitalLambda]", "3"], 
     SuperscriptBox["a", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"f7ae1c8b-a994-4576-81ad-119dac73f8e3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"This", " ", "is", " ", "a", " ", "trick"}], ",", " ", 
   RowBox[{"a", " ", "very", " ", "useful", " ", "one"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.835159704873434*^9, 3.835159714974575*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ee197f55-efd3-4a95-b777-f73812fe895f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", " ", "=", " ", 
   RowBox[{"ArcSin", "[", "x", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8345605775776157`*^9, 3.834560589138359*^9}, {
  3.8345616450220537`*^9, 3.83456164634941*^9}, {3.834562112552108*^9, 
  3.834562113785078*^9}, {3.8345621710496693`*^9, 3.834562172290288*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9f8e5fca-960d-4a07-a7a4-cca0540f4dbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"temp", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
         SqrtBox["\[Chi]"], 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a", "2"]}]]}], "-", 
          RowBox[{"a", 
           RowBox[{"(", 
            RowBox[{"1", "+", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["a", "2"]}]], "-", 
              RowBox[{"a", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
          
          RowBox[{
           SuperscriptBox["a", "2"], "  ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]]}], 
      ")"}], 
     RowBox[{"-", "1"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["a", "2"]}], ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834560553321574*^9, 3.834560575376573*^9}, {
   3.8345606152733994`*^9, 3.834560637628461*^9}, {3.834561264622079*^9, 
   3.834561318020856*^9}, {3.8345617351896152`*^9, 3.8345617611821213`*^9}, {
   3.834561803098352*^9, 3.834561987129078*^9}, {3.8345620508903303`*^9, 
   3.834562102561006*^9}, {3.83456220146238*^9, 3.8345622713923283`*^9}, 
   3.834562434444048*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"e210e14e-1bad-4bd7-a090-4f74890d1c61"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.834561674357497*^9, {3.8345617425380793`*^9, 3.834561762518087*^9}, {
   3.834561826964366*^9, 3.834561832440914*^9}, {3.834561886670597*^9, 
   3.834561988482609*^9}, {3.8345620270825977`*^9, 3.83456210474582*^9}, {
   3.8345621451428556`*^9, 3.834562176870767*^9}, {3.8345622143358307`*^9, 
   3.834562282145792*^9}, 3.834562437164145*^9, {3.835152210211397*^9, 
   3.835152213479855*^9}, 3.8351542937597*^9, 3.835155486527155*^9, {
   3.835159710880535*^9, 3.835159717462668*^9}, 3.8351599909018173`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7b079a40-5d81-4063-b149-7e465f7c69c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[Theta]", "]"}]], "Input",
 CellChangeTimes->{{3.8345624636362257`*^9, 3.834562467725918*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a9af7e5b-e206-4569-9815-337895ebdde6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
     SqrtBox["\[Chi]"], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
    RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}]]}], "-", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["a", "2"]}]], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
     ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.8345624511314793`*^9, 3.834562455866148*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a75d8267-c18a-49f6-877f-e7acc94ea46a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"integrability", " ", "condition"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835154320255005*^9, 3.8351543277145567`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9c604282-eaa4-4e9e-b9b8-158323786b58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
          SqrtBox["\[Chi]"], 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a", "2"]}]]}], "-", 
           RowBox[{"a", 
            RowBox[{"(", 
             RowBox[{"1", "+", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["a", "2"]}]], "-", 
               RowBox[{"a", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], "  ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]]}], 
       ",", "r"}], "]"}], "-", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Chi]", "2"], " ", "a", " "}], 
            RowBox[{
            "B", " ", "\[CapitalDelta]b", " ", "\[CapitalDelta]\[Theta]b"}]], 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
             RowBox[{
              FractionBox["1", "3"], "\[CapitalLambda]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["a", "2"]}], ")"}], 
              SuperscriptBox["\[Rho]b", "2"]}]}], ")"}]}], ",", "\[Theta]"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          ">", " ", "0"}], ",", " ", 
         RowBox[{"r", ">", " ", "0"}], ",", " ", 
         RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], ",", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], ">", " ", "0"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{" "}]}], "Input",
 CellChangeTimes->{{3.834563066126854*^9, 3.834563158826825*^9}, {
  3.834563192234475*^9, 3.834563272436097*^9}, {3.834563312753071*^9, 
  3.834563332686193*^9}, {3.8345633888948603`*^9, 3.834563389562139*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6a3f87a0-2825-4ffd-913f-2f33aa528362"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8345633213300133`*^9, 3.8345633977608023`*^9, 
  3.835152360538083*^9, 3.8351543228756638`*^9, 3.835155496661645*^9, 
  3.835159733280953*^9, 3.83516000146266*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"395cd2c9-36bf-4f9d-b789-c63a5c3b7524"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", "typing"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8345638384012117`*^9, 3.834563842773522*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9ab18aa9-f6be-4d0b-8128-d939972fb995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"r", ",", "\[Theta]"}], "]"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
      SqrtBox["\[Chi]"], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "A"}], "-", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"A", "-", 
           RowBox[{"a", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "  ", ")"}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8345636655718184`*^9, 3.834563677017166*^9}, {
  3.83456382898006*^9, 3.834563832564892*^9}, {3.835152383249888*^9, 
  3.835152391548946*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"62f21f9b-2fc8-4902-9e58-c713fb745f0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.834563677511511*^9, 3.834563833061146*^9, {3.8351523766037207`*^9, 
   3.8351523923112583`*^9}, 3.835154335397566*^9, 3.8351554967497787`*^9, 
   3.835159733422521*^9, 3.835160001661296*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d7e079de-7a69-4c38-9a3b-02e3d8a6984d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function L", "Section",
 CellChangeTimes->{{3.8351599162536573`*^9, 
  3.835159919005843*^9}},ExpressionUUID->"749c50aa-d960-4335-9d07-\
09742b7ad5bd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"integral", " ", "of", " ", 
   RowBox[{"h", "[", 
    RowBox[{"r", ",", "\[Theta]"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8351597370403137`*^9, 3.835159746251486*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"72ecfe03-daf7-47bd-8201-4683ca58824e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
      SqrtBox["\[Chi]"], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], "-", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}]], "-", 
           RowBox[{"a", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], "  ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ">", " ", 
      "0"}], ",", " ", 
     RowBox[{"\[CapitalLambda]", ">", " ", "0"}]}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8346489095691566`*^9, 3.834648915471416*^9}, {
   3.834652673242087*^9, 3.834652682436515*^9}, {3.834652733690786*^9, 
   3.834652735188641*^9}, {3.834652926295292*^9, 3.834652949486183*^9}, 
   3.8347179091099167`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"91018bba-5bfe-42a4-9310-ae3a593bafc9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   SqrtBox["\[CapitalLambda]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"a", " ", 
        SqrtBox[
         FractionBox["\[CapitalLambda]", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SqrtBox[
         RowBox[{"\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], 
           ")"}]}]]}]], "]"}]}], ")"}]}], 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{3.835155505838066*^9, 3.835159749544346*^9, 
  3.835160004127604*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"2336f717-f2ff-4e25-b6bc-4cb2cae6f90d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["3"]], "a", " ", 
   SqrtBox["\[CapitalLambda]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ArcTanh", "[", 
       RowBox[{"a", " ", 
        SqrtBox[
         FractionBox["\[CapitalLambda]", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SqrtBox[
         RowBox[{"\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], 
           ")"}]}]]}]], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.834652796322836*^9, 3.834652802169675*^9}, 
   3.834652919011916*^9, {3.834652988027162*^9, 3.83465299293808*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d47dad4e-4ba4-4616-a4eb-842883865e58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"TrigToExp", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Chi]", "2"], " ", "a", " "}], 
      RowBox[{
      "B", " ", "\[CapitalDelta]b", " ", "\[CapitalDelta]\[Theta]b"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "\[CapitalLambda]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       SuperscriptBox["\[Rho]b", "2"]}], ")"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "r"}], "]"}], "-", "%"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], ",", " ", 
     RowBox[{"r", ">", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ">", " ", "0"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.835155196652594*^9, 3.835155212953086*^9}, {
   3.835155245613824*^9, 3.835155246516878*^9}, 3.835155322998807*^9, {
   3.835155393545332*^9, 3.835155399086976*^9}, {3.835155520925747*^9, 
   3.8351555211200237`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8313aa26-3119-4585-a206-7af0450ec617"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.83515552169917*^9, 3.835159757666065*^9, 
  3.8351600080218887`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"80ea5651-5e07-430c-b4c0-76c9d9133e41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]", "=", 
  RowBox[{"3", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Input",
 CellChangeTimes->{{3.8346992215345163`*^9, 3.834699224753705*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6fa60bd0-26f6-4d5d-98b7-fbfa8b9afb65"],

Cell[BoxData[
 RowBox[{"3", " ", 
  SuperscriptBox["\[Lambda]", "2"]}]], "Output",
 CellChangeTimes->{3.834699225968562*^9, 3.8346992739128437`*^9, 
  3.8346993916935053`*^9, 3.8346999758251057`*^9, 3.8347003930419493`*^9, 
  3.8347171014409647`*^9, 3.834717190374305*^9, 3.834717943097146*^9, 
  3.835155552120563*^9, 3.835159760001668*^9, 3.835160008124277*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c55e4d4f-aa93-4fe5-8219-b1bbe04da7f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"a", " ", "\[Lambda]", " "}], 
             SqrtBox["\[Chi]"]], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "+", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{"A", "+", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Lambda]", " ", 
            SqrtBox["\[Chi]"]}]], "]"}]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], ">", "0"}]}], " ", "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.834717103131262*^9, 3.8347171164212*^9}, {
  3.834717176314597*^9, 3.834717181896923*^9}, {3.834717223957176*^9, 
  3.834717231700128*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8a4515ec-35f3-4729-845f-b1457969739f"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.835155555713664*^9, 3.83515976015909*^9, 
  3.835160008342835*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"c740d8d8-9295-411c-8420-e73057b1ebb1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LF", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "2"], " ", "a", " ", "\[Lambda]", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"A", "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Lambda]", " ", 
         SqrtBox["\[Chi]"]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
       RowBox[{"A", "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Lambda]", " ", 
         SqrtBox["\[Chi]"]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SqrtBox["\[Chi]"]}], "+", 
         RowBox[{"a", " ", "\[Lambda]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
        RowBox[{
         SqrtBox["\[Chi]"], "+", 
         RowBox[{"a", " ", "\[Lambda]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], ")"}]}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.834717982320553*^9, 3.8347179910050583`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"4fd4e189-eaa8-43be-b9b0-0f89552151fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"LF", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "r"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "r"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8347177658887033`*^9, 3.834717823163989*^9}, {
  3.834718000872167*^9, 3.834718004373467*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"1d078e19-a1e2-4c44-a48d-b5dd8640df24"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834717783058951*^9, 3.834717824708446*^9}, 
   3.834717874263316*^9, 3.8347179623354883`*^9, 3.834718006886874*^9, 
   3.835155737490794*^9, 3.83515977239596*^9, 3.8351600097716103`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"4fb3b3fe-80d2-4baa-bb80-31ef2999111a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"LF", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "\[Theta]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "\[Theta]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", ">", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], ">", " ", "0"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8347177658887033`*^9, 3.834717862105644*^9}, {
  3.834718013089809*^9, 3.834718016037263*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"632d46d4-f0ec-43e6-9f27-55d82ad9cd05"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834717867507456*^9, 3.834717874389537*^9}, 
   3.834717967870163*^9, 3.8347180172951117`*^9, 3.835155743028414*^9, 
   3.835159777856497*^9, 3.8351600154233007`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"dd5b363c-d331-4ff4-8533-7e12f0204fa5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"LF", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], ",", " ", 
     RowBox[{"r", ">", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ">", " ", "0"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.83465342356082*^9, 3.834653458764493*^9}, 
   3.834653525688622*^9, {3.834653559231694*^9, 3.834653601681635*^9}, {
   3.83471807825618*^9, 3.83471808790244*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"536bfd51-bc20-42c7-b348-dae0d62edae1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 $CellContext`a (1 + $CellContext`a^2 $CellContext`\[Lambda]^2)^
     Rational[1, 2]/(
    2 + $CellContext`a^2 $CellContext`\[Lambda]^2 + $CellContext`a^2 \
$CellContext`\[Lambda]^2 Cos[2 $CellContext`\[Theta]])}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8346534357953367`*^9, 3.834653459540185*^9}, 
   3.834653528011423*^9, {3.834653562155175*^9, 3.834653602147138*^9}, 
   3.834697795291964*^9, 3.834700413054216*^9, 3.834704729197904*^9, 
   3.8347180512381763`*^9, {3.834718083887726*^9, 3.8347180883779697`*^9}, 
   3.8347181710083113`*^9, 3.835155743343905*^9, 3.835159778243485*^9, 
   3.8351600157826767`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ef00066b-e8c7-4d19-851d-1470ba729f95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", "r"}]], "-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"a", " ", 
      SqrtBox["\[Chi]"]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     "r"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.834718185830414*^9, 3.8347182708709803`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"9e63a765-c17e-4a78-b2ea-434ef9fd9d26"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.834718210275947*^9, 3.8347182717812777`*^9, 
  3.8351557656443233`*^9, 3.835159779841058*^9, 3.835160015898835*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4300ed3e-5f6e-457d-a527-4081c7d22ece"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function J", "Section",
 CellChangeTimes->{{3.835159927805793*^9, 
  3.835159933834876*^9}},ExpressionUUID->"2c63a869-5d08-45b9-b6ad-\
5e91d4126928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Chi]", 
    RowBox[{"2", "\[Lambda]"}]], 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"A", "-", 
      RowBox[{"a", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Lambda]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "\[Lambda]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         SqrtBox["\[Chi]"]}], ")"}]}]}], 
     RowBox[{"A", "-", 
      RowBox[{"a", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Lambda]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "\[Lambda]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         SqrtBox["\[Chi]"]}], ")"}]}]}]], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8346986760479317`*^9, 3.834698678941486*^9}, {
   3.834698717459248*^9, 3.834698770783957*^9}, 3.834699357120275*^9, 
   3.834699962136952*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"6efb2ee0-5803-4c76-9a60-3db8bb27ea0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"TrigToExp", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"J", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "r"}], "]"}], "-", 
     FractionBox[
      SuperscriptBox["\[CapitalSigma]", "2"], 
      RowBox[{"B", " ", "\[CapitalDelta]b"}]]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Chi]", ">", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ">", "0"}], ",", " ", 
     RowBox[{"r", ">", " ", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835160029002054*^9, 3.835160135773992*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"cec58ec9-7817-4f02-9df9-c429f164e03f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835160030371101*^9, 3.835160064927301*^9}, {
  3.835160109749865*^9, 3.835160139139867*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"a846034d-dc88-4d4c-bdcf-a81c91864b6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"TrigToExp", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"J", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", "\[Theta]"}], "]"}], "-", 
     
     RowBox[{"a", " ", 
      FractionBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{
        SuperscriptBox["Cs", "2"], 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], 
        "\[CapitalDelta]\[Theta]b"}]], 
      SuperscriptBox["\[Chi]", 
       RowBox[{"3", "/", "2"}]]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Chi]", ">", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ">", "0"}], ",", " ", 
     RowBox[{"r", ">", " ", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835160029002054*^9, 3.835160207959084*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d8263c8c-02c0-4ec0-a245-b7453abc08a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835160030371101*^9, 3.835160064927301*^9}, {
  3.835160109749865*^9, 3.835160139139867*^9}, {3.835160201640581*^9, 
  3.8351602089560127`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"cebdbe60-db67-43be-ad87-88b7a09ea3ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox["\[Chi]", 
     RowBox[{"2", "\[Lambda]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"A", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Lambda]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          SqrtBox["\[Chi]"]}], ")"}]}]}], 
      RowBox[{"A", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Lambda]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          SqrtBox["\[Chi]"]}], ")"}]}]}]], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", " ", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835160291502063*^9, 3.835160304402172*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a5c2b9e9-ce8e-4b80-b11e-ea9ae4b06db1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["r", "2"], 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]], "-", 
     RowBox[{"a", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "2"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 
   0, {$CellContext`r^2/(($CellContext`a^2 + $CellContext`r^2)^
     Rational[1, 2] - $CellContext`a Sin[$CellContext`\[Theta]])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.835160305034596*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"573aa480-e1ef-43e2-a883-cce0af1034c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox["\[Chi]", 
     RowBox[{"2", "\[Lambda]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"A", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Lambda]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          SqrtBox["\[Chi]"]}], ")"}]}]}], 
      RowBox[{"A", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Lambda]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          SqrtBox["\[Chi]"]}], ")"}]}]}]], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8351676373364143`*^9, 3.835167639502508*^9}, 
   3.835167671900126*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"ce5aa9d0-efcb-4e00-9a5c-5438e714ec30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], "+", 
        RowBox[{"a", " ", "\[Lambda]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}]]}], "+", 
        RowBox[{"a", " ", "\[Lambda]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "]"}]}], 
    RowBox[{"2", " ", "\[Lambda]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[1, 2] $CellContext`\[Lambda]^(-1) (
     1 + $CellContext`a^2 $CellContext`\[Lambda]^2) 
    Log[(-(1 + $CellContext`a^2 $CellContext`\[Lambda]^2)^
          Rational[1, 2] + $CellContext`a $CellContext`\[Lambda] 
         Sin[$CellContext`\[Theta]])^(-1) ((
         1 + $CellContext`a^2 $CellContext`\[Lambda]^2)^
        Rational[1, 2] + $CellContext`a $CellContext`\[Lambda] 
        Sin[$CellContext`\[Theta]])]}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8351676415648937`*^9, 3.83516767246206*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"30b18935-c66a-4aa5-bf6a-17caa0c39526"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass not equal zero", "Section",
 CellChangeTimes->{{3.83456013321987*^9, 
  3.8345601381729927`*^9}},ExpressionUUID->"6152e78f-c9f3-4472-92fc-\
3a3e5c8ce3ad"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.834560127639523*^9, 3.834560128300662*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e7df34fb-32ee-407c-9361-227d9d4eda43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834235308573566*^9, 3.834235311819024*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0169bda8-f90d-4a0f-a1d4-023d44332a8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cddc63e2-8ba9-436c-b602-051f32416ff8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8ddadfee-6822-4750-83a8-a77f9d6cd7e7"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.834214712820651*^9, 3.834235154350716*^9, 3.8342352898398857`*^9, 
   3.834273231553355*^9, 3.8342738415035458`*^9, 3.834274114795974*^9, 
   3.834274373446598*^9, 3.834275423792562*^9, 3.834278056600149*^9, 
   3.834286494462047*^9, 3.834287114707046*^9, 3.834324965346134*^9, 
   3.834325675512382*^9, 3.834327498776977*^9, 3.834551016049835*^9, 
   3.834556348977509*^9, {3.834556518698201*^9, 3.834556544121355*^9}, 
   3.834559777536545*^9, 3.834560032401311*^9, 3.834560070253687*^9, 
   3.835152404418173*^9, 3.835152584243368*^9, {3.835154340044582*^9, 
   3.83515434379349*^9}, 3.835155154124589*^9, 3.835159807639093*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"a0414679-4b3b-4694-80d2-eb3d80ba60d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"7610f486-f191-4d4f-95dd-289aeeec2c73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.8342147155581207`*^9, 3.83423515439275*^9, 3.834235292003798*^9, 
   3.8342732339966593`*^9, 3.834273842619664*^9, 3.834274115982335*^9, 
   3.834274373609977*^9, 3.834275424649561*^9, 3.8342780579826117`*^9, 
   3.834286495527604*^9, 3.834287115709394*^9, 3.834324966658908*^9, 
   3.8343256769335823`*^9, 3.834327498877882*^9, 3.834551017363372*^9, 
   3.8345563509330606`*^9, {3.8345565195032253`*^9, 3.8345565442797728`*^9}, 
   3.834559778343175*^9, 3.8345600324101267`*^9, 3.8345600704381313`*^9, 
   3.835152405523863*^9, 3.835152585360394*^9, {3.835154340167705*^9, 
   3.835154343842236*^9}, 3.8351551556553288`*^9, 3.835159807775612*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"304d6383-b3bb-4ebd-a5ae-505d13877c80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]b", "=", 
  RowBox[{"ArcSin", "[", 
   FractionBox["Ds", "Cs"], "]"}]}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0c0ca852-5479-40dd-bf5e-5768ee1abd87"],

Cell[BoxData[
 RowBox[{"ArcSin", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "]"}]], "Output",
 CellChangeTimes->{{3.833409674294132*^9, 3.833409706108274*^9}, 
   3.833415942681293*^9, 3.833416503479124*^9, 3.8334166338017683`*^9, 
   3.833417026162137*^9, 3.833418111709517*^9, 3.833418550948587*^9, {
   3.8334246906059237`*^9, 3.833424714240991*^9}, 3.8334355955217733`*^9, 
   3.833435864225984*^9, {3.8334361553563347`*^9, 3.833436170811208*^9}, 
   3.834214723906187*^9, 3.834235155638612*^9, 3.834235292100874*^9, 
   3.83427323841831*^9, 3.834273842707728*^9, 3.834274116145596*^9, 
   3.834274374774568*^9, 3.834275424695553*^9, 3.8342780580949183`*^9, 
   3.834286496548216*^9, 3.834287118261899*^9, 3.834324966827902*^9, 
   3.834325677050593*^9, 3.834327500195218*^9, 3.834551017461257*^9, 
   3.834556351106691*^9, 3.834556545133602*^9, 3.8345597783522587`*^9, 
   3.8345600331362867`*^9, 3.83456007044674*^9, 3.835152406762624*^9, 
   3.8351525854745493`*^9, 3.83515434487929*^9, 3.835155156448427*^9, 
   3.8351598077861977`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e4a2ec0e-7761-46c2-b5e3-12c20f30cda8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"17f017a2-75c7-49b1-9e72-876f4c98cd2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["rb", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9bd6638a-bb22-4eca-86f8-a3cbdab07ea3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]b", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}, {
   3.8334155247699203`*^9, 3.833415536237773*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"42cd4c96-cc93-4486-9dee-5de87d9a7ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox["\[Chi]", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.833416332190342*^9, 3.83341639663902*^9}, 
   3.833416593258958*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"ab84289a-ed0e-4cf6-818e-c2aac8b9f765"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"]}], "-", " ", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      FractionBox["\[CapitalDelta]b", "\[CapitalDelta]\[Theta]b"]}]}]]}], 
  ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"39d9c3da-1ea0-42a0-9bdf-dc4cfdef608d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "r_", "]"}], ":=", 
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "r"]}], "+", 
    FractionBox[
     SuperscriptBox["a", "3"], 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", "M"}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "r"], "]"}], "5"],
     SeriesData[$CellContext`r, 
      DirectedInfinity[1], {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`r, 
    DirectedInfinity[
    1], {-$CellContext`a, 0, 
     Rational[1, 6] $CellContext`a^3, (
      Rational[3, 4] $CellContext`a^3) ($CellContext`M/(
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda]))}, 1, 5, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.8342872933598948`*^9, 3.834287297469428*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"7ccfce31-aeb0-461d-8d08-c72805d3a9cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"\[Integral]", " ", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Chi]", "2"], " ", "a", " "}], 
           RowBox[{
           "B", " ", "\[CapitalDelta]b", " ", "\[CapitalDelta]\[Theta]b"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
            RowBox[{
             FractionBox["1", "3"], "\[CapitalLambda]", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a", "2"]}], ")"}], 
             SuperscriptBox["\[Rho]b", "2"]}]}], ")"}]}], ",", "\[Theta]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], 
     RowBox[{"\[DifferentialD]", "r"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83455657248065*^9, 3.834556618434101*^9}, {
   3.834556649252761*^9, 3.834556731502335*^9}, {3.834556780808571*^9, 
   3.834556787379259*^9}, {3.834556848029419*^9, 3.834556854929461*^9}, {
   3.834556884943145*^9, 3.834556894654517*^9}, 3.834559818261099*^9, 
   3.8351524599839077`*^9, {3.835152536031526*^9, 3.835152542054212*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"faf38f17-d935-4b2d-bced-d1d98fbbd0fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["\[CapitalLambda]", "3"], 
     SuperscriptBox["a", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.834557053326626*^9, 3.834557061927479*^9}, 
   3.834557328653675*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"c8131cb8-babf-41d8-83b9-229de87f6142"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funch", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"temp", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
        " ", "0"}], ",", " ", 
       RowBox[{"r", ">", " ", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835152697069807*^9, 3.8351527302307377`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3997484f-0d14-4446-a3e3-c1a1c85e8f7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"funch", ",", 
     FractionBox["1", "r"]}], "]"}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
    SqrtBox["\[Chi]"], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     RowBox[{" ", 
      SuperscriptBox[
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"], " "}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.834556951683448*^9, 3.834556986121006*^9}, {
   3.834557078663624*^9, 3.8345571187080708`*^9}, {3.83455730079924*^9, 
   3.834557323994755*^9}, {3.8351526154946823`*^9, 3.835152626073866*^9}, 
   3.835152740296568*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"24e61459-bc2f-44c4-84fd-f5d039e76c69"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834556975777129*^9, 3.8345569869612637`*^9}, {
   3.834557090458967*^9, 3.834557119311475*^9}, 3.8345573328877773`*^9, 
   3.834559840909521*^9, {3.835152627183082*^9, 3.835152636693171*^9}, 
   3.8351527439472103`*^9, 3.835154358932522*^9, 3.8351598230893993`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f5a888c6-299d-4b03-b9e3-faa9cd5d2412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"funch", ",", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     SqrtBox["\[Chi]"], 
     FractionBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      SuperscriptBox[
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Chi]"}], "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", " ", 
          RowBox[{"2", "\[Chi]"}]}], ")"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834557348041048*^9, 3.834557474360263*^9}, {
   3.8345575122997828`*^9, 3.834557513694652*^9}, 3.834557758394217*^9, 
   3.8345578208676662`*^9, {3.8345579595880632`*^9, 3.8345579635861797`*^9}, {
   3.834558121761896*^9, 3.834558210135837*^9}, {3.8345585046355658`*^9, 
   3.834558506358205*^9}, {3.835152749907193*^9, 3.835152760056911*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f6f56b49-461c-4c86-a035-7a50b6e78ab7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834557508507306*^9, 3.834557533109948*^9}, 
   3.834557760858315*^9, 3.834557821772677*^9, {3.834557947183671*^9, 
   3.834557966643067*^9}, {3.834558123350559*^9, 3.834558144195909*^9}, {
   3.8345581926601562`*^9, 3.834558210735878*^9}, 3.8345585068852158`*^9, 
   3.834559843410881*^9, 3.835152761138702*^9, 3.835154360237528*^9, 
   3.8351598231334543`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f02e58dd-058e-454b-a952-7e2d6ceac72b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"funch", ",", 
     FractionBox["1", 
      SuperscriptBox["r", "3"]]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "3"], 
     SqrtBox["\[Chi]"], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "4"]], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", "\[Chi]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", "\[Chi]"}]}], ")"}], "  ", 
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Chi]"}], ")"}], " ", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}],
     ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834558511806917*^9, 3.834558645142956*^9}, {
   3.8345589168148518`*^9, 3.834558993207425*^9}, 3.83455984884544*^9, {
   3.8351527671435432`*^9, 3.835152772504301*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b631c2fe-092b-4a43-9a42-7d714c3e3085"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834558529593399*^9, 3.83455864549223*^9}, {
   3.83455891871546*^9, 3.83455899437882*^9}, 3.834559849296666*^9, 
   3.835152773081778*^9, 3.835154361017523*^9, 3.835159823222362*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"bd59a18e-339c-47d4-9813-8700afcbf64f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], "\[CapitalLambda]", "  ", 
     SqrtBox["\[Chi]"], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
    RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]], 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}]]}], "-", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["a", "2"]}]], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
     ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.8345624511314793`*^9, 3.834562455866148*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"0f9470f1-c724-439d-b511-6d6c49871c31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"funch", ",", 
      FractionBox["1", 
       SuperscriptBox["r", "4"]]}], "]"}], ")"}], "-", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "4"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"1", "/", 
      SuperscriptBox["r", "4"]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834558511806917*^9, 3.834558645142956*^9}, {
   3.8345589168148518`*^9, 3.834558993207425*^9}, 3.83455984884544*^9, {
   3.8351527671435432`*^9, 3.835152826463586*^9}, {3.835152921871109*^9, 
   3.835152945240954*^9}, {3.8351540142316027`*^9, 3.835154015612483*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8e3a28bb-a7c5-40a4-8be6-fcd567fa20f6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["a", "5"], " ", "M", " ", "\[CapitalLambda]", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8351540163825197`*^9, {3.83515436667691*^9, 3.835154381984372*^9}, 
   3.835159823703507*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"823f997f-b0df-4ef9-bcfb-ed4bbc04eff5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["a", "5"], " ", "M", " ", "\[CapitalLambda]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}], "-", 
    
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", "M", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], 
       RowBox[{"12", 
        SqrtBox["\[Chi]"], 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]}]]}], 
     ")"}]}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.835153097174286*^9, 3.8351531426660757`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f80da26a-ae6f-4a16-bdfa-2ac238c9d95c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.83515313067769*^9, 3.8351531433051853`*^9}, 
   3.8351543835737057`*^9, 3.835159823831156*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a2b2772e-8ed3-4720-9d0d-06d2b891562d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
      SqrtBox["\[Chi]"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{" ", 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"], " "}]], 
      FractionBox["1", "r"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SqrtBox["\[Chi]"], 
      FractionBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       SuperscriptBox[
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Chi]"}], "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", " ", 
           RowBox[{"2", "\[Chi]"}]}], ")"}], " ", 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], 
      SqrtBox["\[Chi]"], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "4"]], 
      FractionBox["1", 
       SuperscriptBox["r", "3"]], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "\[Chi]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", "\[Chi]"}]}], ")"}], "  ", 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Chi]"}], ")"}], " ", " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]}]}], 
       ")"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8345598815210733`*^9, 3.83455994984204*^9}, {
  3.835154087892054*^9, 3.8351541345166283`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a6ebb7fc-d704-4db8-84ca-c7453dfe0ec4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], "4"],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8345599226657467`*^9, 3.834559950563949*^9}, 
   3.835154043249641*^9, {3.835154090322547*^9, 3.8351541349423437`*^9}, 
   3.835154385381939*^9, 3.8351598239458303`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"8bc0c803-75b0-41fe-a108-7ead94192ef4"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 680},
WindowMargins->{{6, Automatic}, {Automatic, 95}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 46, "Input",ExpressionUUID->"fb71b5ba-2e23-47c6-a05a-14e0f833be21"],
Cell[736, 24, 445, 10, 46, "Input",ExpressionUUID->"37e75f40-c350-4333-b1af-50c028970842"],
Cell[CellGroupData[{
Cell[1206, 38, 163, 3, 101, "Section",ExpressionUUID->"0c3740d5-9087-4c79-949b-214151baca5c"],
Cell[1372, 43, 211, 4, 46, "Input",ExpressionUUID->"ae60b83b-2d30-4bae-bf31-b0f1fcc2d117"],
Cell[1586, 49, 212, 4, 46, "Input",ExpressionUUID->"0d71f11f-258d-4853-91b2-cdde34644337"],
Cell[1801, 55, 333, 8, 67, "Input",ExpressionUUID->"bee45f4b-4ae3-4962-9394-c8a1bab2ff69"],
Cell[CellGroupData[{
Cell[2159, 67, 405, 9, 46, "Input",ExpressionUUID->"884e6642-0854-48f8-873a-7a3053181ed4"],
Cell[2567, 78, 1320, 21, 52, "Output",ExpressionUUID->"4675a545-c403-4f0b-8a82-cec4afa108ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3924, 104, 350, 8, 46, "Input",ExpressionUUID->"4d84ede0-183e-469a-83b5-b855ed5714ad"],
Cell[4277, 114, 1345, 21, 52, "Output",ExpressionUUID->"b1be691b-6f68-43df-9559-f1c439a09578"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5659, 140, 258, 5, 69, "Input",ExpressionUUID->"be430e78-da71-4eb1-837e-13e6d24e8821"],
Cell[5920, 147, 1501, 27, 74, "Output",ExpressionUUID->"a3aa07f4-6c00-41e4-b414-ea7b73415886"]
}, Open  ]],
Cell[7436, 177, 680, 15, 57, "Input",ExpressionUUID->"7eaed456-f697-4733-bddc-7ba49276be0d"],
Cell[8119, 194, 784, 19, 67, "Input",ExpressionUUID->"f10f301d-d29a-4628-9a14-2e7c8dc34d10"],
Cell[8906, 215, 578, 14, 67, "Input",ExpressionUUID->"a606e0e9-c4c2-4b37-bae9-c9253d014c81"],
Cell[9487, 231, 588, 17, 81, "Input",ExpressionUUID->"c345d848-fdbc-4523-8a65-a0afd44604af"],
Cell[10078, 250, 633, 19, 81, "Input",ExpressionUUID->"bde13011-557c-425f-ade5-b88fe416538d"],
Cell[10714, 271, 306, 8, 57, "Input",ExpressionUUID->"869a0842-86e5-47f8-8b3c-2a9b7fcd7f40"],
Cell[11023, 281, 539, 18, 103, "Input",ExpressionUUID->"5ddaa2e3-8a0a-4598-8ab6-5408be1a53cc"],
Cell[11565, 301, 1534, 44, 160, "Input",ExpressionUUID->"13c9d0d7-cc7f-4d8f-bf57-957ad752d412"],
Cell[13102, 347, 385, 10, 67, "Input",ExpressionUUID->"f7ae1c8b-a994-4576-81ad-119dac73f8e3"],
Cell[13490, 359, 343, 7, 46, "Input",ExpressionUUID->"ee197f55-efd3-4a95-b777-f73812fe895f"],
Cell[13836, 368, 412, 7, 46, "Input",ExpressionUUID->"9f8e5fca-960d-4a07-a7a4-cca0540f4dbf"],
Cell[CellGroupData[{
Cell[14273, 379, 2161, 58, 126, "Input",ExpressionUUID->"e210e14e-1bad-4bd7-a090-4f74890d1c61"],
Cell[16437, 439, 639, 9, 52, "Output",ExpressionUUID->"7b079a40-5d81-4063-b149-7e465f7c69c4"]
}, Open  ]],
Cell[17091, 451, 212, 3, 46, "Input",ExpressionUUID->"a9af7e5b-e206-4569-9815-337895ebdde6"],
Cell[17306, 456, 1469, 44, 126, "Input",ExpressionUUID->"a75d8267-c18a-49f6-877f-e7acc94ea46a"],
Cell[18778, 502, 251, 4, 46, "Input",ExpressionUUID->"9c604282-eaa4-4e9e-b9b8-158323786b58"],
Cell[CellGroupData[{
Cell[19054, 510, 3497, 98, 321, "Input",ExpressionUUID->"6a3f87a0-2825-4ffd-913f-2f33aa528362"],
Cell[22554, 610, 292, 4, 52, "Output",ExpressionUUID->"395cd2c9-36bf-4f9d-b789-c63a5c3b7524"]
}, Open  ]],
Cell[22861, 617, 238, 4, 46, "Input",ExpressionUUID->"9ab18aa9-f6be-4d0b-8128-d939972fb995"],
Cell[CellGroupData[{
Cell[23124, 625, 1404, 39, 85, "Input",ExpressionUUID->"62f21f9b-2fc8-4902-9e58-c713fb745f0a"],
Cell[24531, 666, 322, 5, 52, "Output",ExpressionUUID->"d7e079de-7a69-4c38-9a3b-02e3d8a6984d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24902, 677, 157, 3, 101, "Section",ExpressionUUID->"749c50aa-d960-4335-9d07-09742b7ad5bd"],
Cell[25062, 682, 310, 6, 46, "Input",ExpressionUUID->"72ecfe03-daf7-47bd-8201-4683ca58824e"],
Cell[CellGroupData[{
Cell[25397, 692, 2017, 58, 171, "Input",ExpressionUUID->"91018bba-5bfe-42a4-9310-ae3a593bafc9"],
Cell[27417, 752, 1417, 42, 139, "Output",ExpressionUUID->"2336f717-f2ff-4e25-b6bc-4cb2cae6f90d"]
}, Open  ]],
Cell[28849, 797, 1557, 45, 105, "Input",ExpressionUUID->"d47dad4e-4ba4-4616-a4eb-842883865e58"],
Cell[CellGroupData[{
Cell[30431, 846, 1512, 45, 111, "Input",ExpressionUUID->"8313aa26-3119-4585-a206-7af0450ec617"],
Cell[31946, 893, 197, 3, 52, "Output",ExpressionUUID->"80ea5651-5e07-430c-b4c0-76c9d9133e41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32180, 901, 262, 5, 46, "Input",ExpressionUUID->"6fa60bd0-26f6-4d5d-98b7-fbfa8b9afb65"],
Cell[32445, 908, 442, 7, 52, "Output",ExpressionUUID->"c55e4d4f-aa93-4fe5-8219-b1bbe04da7f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32924, 920, 1603, 45, 84, "Input",ExpressionUUID->"8a4515ec-35f3-4729-845f-b1457969739f"],
Cell[34530, 967, 195, 3, 52, "Output",ExpressionUUID->"c740d8d8-9295-411c-8420-e73057b1ebb1"]
}, Open  ]],
Cell[34740, 973, 1648, 47, 93, "Input",ExpressionUUID->"4fd4e189-eaa8-43be-b9b0-0f89552151fa"],
Cell[CellGroupData[{
Cell[36413, 1024, 613, 16, 46, "Input",ExpressionUUID->"1d078e19-a1e2-4c44-a48d-b5dd8640df24"],
Cell[37029, 1042, 316, 4, 52, "Output",ExpressionUUID->"4fb3b3fe-80d2-4baa-bb80-31ef2999111a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37382, 1051, 815, 23, 49, "Input",ExpressionUUID->"632d46d4-f0ec-43e6-9f27-55d82ad9cd05"],
Cell[38200, 1076, 295, 4, 52, "Output",ExpressionUUID->"dd5b363c-d331-4ff4-8533-7e12f0204fa5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38532, 1085, 936, 26, 49, "Input",ExpressionUUID->"536bfd51-bc20-42c7-b348-dae0d62edae1"],
Cell[39471, 1113, 1597, 41, 93, "Output",ExpressionUUID->"ef00066b-e8c7-4d19-851d-1470ba729f95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41105, 1159, 1142, 35, 95, "Input",ExpressionUUID->"9e63a765-c17e-4a78-b2ea-434ef9fd9d26"],
Cell[42250, 1196, 244, 3, 52, "Output",ExpressionUUID->"4300ed3e-5f6e-457d-a527-4081c7d22ece"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42543, 1205, 155, 3, 101, "Section",ExpressionUUID->"2c63a869-5d08-45b9-b6ad-5e91d4126928"],
Cell[42701, 1210, 1179, 32, 101, "Input",ExpressionUUID->"6efb2ee0-5803-4c76-9a60-3db8bb27ea0e"],
Cell[CellGroupData[{
Cell[43905, 1246, 772, 21, 73, "Input",ExpressionUUID->"cec58ec9-7817-4f02-9df9-c429f164e03f"],
Cell[44680, 1269, 222, 3, 52, "Output",ExpressionUUID->"a846034d-dc88-4d4c-bdcf-a81c91864b6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44939, 1277, 1038, 30, 74, "Input",ExpressionUUID->"d8263c8c-02c0-4ec0-a245-b7453abc08a7"],
Cell[45980, 1309, 273, 4, 52, "Output",ExpressionUUID->"cebdbe60-db67-43be-ad87-88b7a09ea3ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46290, 1318, 1147, 31, 101, "Input",ExpressionUUID->"a5c2b9e9-ce8e-4b80-b11e-ea9ae4b06db1"],
Cell[47440, 1351, 796, 22, 90, "Output",ExpressionUUID->"573aa480-e1ef-43e2-a883-cce0af1034c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48273, 1378, 1179, 33, 101, "Input",ExpressionUUID->"ce5aa9d0-efcb-4e00-9a5c-5438e714ec30"],
Cell[49455, 1413, 1790, 49, 101, "Output",ExpressionUUID->"30b18935-c66a-4aa5-bf6a-17caa0c39526"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51294, 1468, 165, 3, 101, "Section",ExpressionUUID->"6152e78f-c9f3-4472-92fc-3a3e5c8ce3ad"],
Cell[51462, 1473, 175, 2, 46, "Input",ExpressionUUID->"e7df34fb-32ee-407c-9361-227d9d4eda43"],
Cell[51640, 1477, 212, 4, 46, "Input",ExpressionUUID->"0169bda8-f90d-4a0f-a1d4-023d44332a8d"],
Cell[51855, 1483, 333, 8, 67, "Input",ExpressionUUID->"cddc63e2-8ba9-436c-b602-051f32416ff8"],
Cell[CellGroupData[{
Cell[52213, 1495, 405, 9, 46, "Input",ExpressionUUID->"8ddadfee-6822-4750-83a8-a77f9d6cd7e7"],
Cell[52621, 1506, 1252, 20, 52, "Output",ExpressionUUID->"a0414679-4b3b-4694-80d2-eb3d80ba60d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53910, 1531, 350, 8, 46, "Input",ExpressionUUID->"7610f486-f191-4d4f-95dd-289aeeec2c73"],
Cell[54263, 1541, 1274, 20, 52, "Output",ExpressionUUID->"304d6383-b3bb-4ebd-a5ae-505d13877c80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55574, 1566, 258, 5, 69, "Input",ExpressionUUID->"0c0ca852-5479-40dd-bf5e-5768ee1abd87"],
Cell[55835, 1573, 1406, 26, 74, "Output",ExpressionUUID->"e4a2ec0e-7761-46c2-b5e3-12c20f30cda8"]
}, Open  ]],
Cell[57256, 1602, 680, 15, 57, "Input",ExpressionUUID->"17f017a2-75c7-49b1-9e72-876f4c98cd2f"],
Cell[57939, 1619, 784, 19, 67, "Input",ExpressionUUID->"9bd6638a-bb22-4eca-86f8-a3cbdab07ea3"],
Cell[58726, 1640, 577, 14, 67, "Input",ExpressionUUID->"42cd4c96-cc93-4486-9dee-5de87d9a7ed3"],
Cell[59306, 1656, 587, 17, 81, "Input",ExpressionUUID->"ab84289a-ed0e-4cf6-818e-c2aac8b9f765"],
Cell[59896, 1675, 633, 19, 81, "Input",ExpressionUUID->"39d9c3da-1ea0-42a0-9bdf-dc4cfdef608d"],
Cell[60532, 1696, 1204, 35, 82, "Input",ExpressionUUID->"7ccfce31-aeb0-461d-8d08-c72805d3a9cb"],
Cell[61739, 1733, 1422, 34, 73, "Input",ExpressionUUID->"faf38f17-d935-4b2d-bced-d1d98fbbd0fa"],
Cell[63164, 1769, 477, 12, 67, "Input",ExpressionUUID->"c8131cb8-babf-41d8-83b9-229de87f6142"],
Cell[63644, 1783, 558, 15, 49, "Input",ExpressionUUID->"3997484f-0d14-4446-a3e3-c1a1c85e8f7e"],
Cell[CellGroupData[{
Cell[64227, 1802, 870, 22, 76, "Input",ExpressionUUID->"24e61459-bc2f-44c4-84fd-f5d039e76c69"],
Cell[65100, 1826, 395, 5, 52, "Output",ExpressionUUID->"f5a888c6-299d-4b03-b9e3-faa9cd5d2412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65532, 1836, 1265, 31, 74, "Input",ExpressionUUID->"f6f56b49-461c-4c86-a035-7a50b6e78ab7"],
Cell[66800, 1869, 491, 7, 52, "Output",ExpressionUUID->"f02e58dd-058e-454b-a952-7e2d6ceac72b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67328, 1881, 1229, 33, 74, "Input",ExpressionUUID->"b631c2fe-092b-4a43-9a42-7d714c3e3085"],
Cell[68560, 1916, 312, 4, 52, "Output",ExpressionUUID->"bd59a18e-339c-47d4-9813-8700afcbf64f"]
}, Open  ]],
Cell[68887, 1923, 1469, 44, 126, "Input",ExpressionUUID->"0f9470f1-c724-439d-b511-6d6c49871c31"],
Cell[CellGroupData[{
Cell[70381, 1971, 947, 23, 70, "Input",ExpressionUUID->"8e3a28bb-a7c5-40a4-8be6-fcd567fa20f6"],
Cell[71331, 1996, 909, 26, 115, "Output",ExpressionUUID->"823f997f-b0df-4ef9-bcfb-ed4bbc04eff5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72277, 2027, 1430, 41, 155, "Input",ExpressionUUID->"f80da26a-ae6f-4a16-bdfa-2ac238c9d95c"],
Cell[73710, 2070, 224, 3, 52, "Output",ExpressionUUID->"a2b2772e-8ed3-4720-9d0d-06d2b891562d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73971, 2078, 2437, 68, 184, "Input",ExpressionUUID->"a6ebb7fc-d704-4db8-84ca-c7453dfe0ec4"],
Cell[76411, 2148, 483, 11, 69, "Output",ExpressionUUID->"8bc0c803-75b0-41fe-a108-7ead94192ef4"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ExpansionKerrDeSitter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362525,       9555]
NotebookOptionsPosition[    338241,       9183]
NotebookOutlinePosition[    338632,       9200]
CellTagsIndexPosition[    338589,       9197]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833668677644759*^9, 3.833668678250332*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "we", " ", "first", " ", "compute", 
   " ", "the", " ", "asymptotic", " ", "metric", " ", "in", " ", "the", " ", 
   "generalised", " ", "Bondi", " ", 
   RowBox[{"coordinates", ".", "Then"}], " ", "we", " ", "change", " ", "the",
    " ", "radial", " ", "coordinate", " ", "to", " ", "the", " ", "areal", 
   " ", "radial", " ", 
   RowBox[{"coordinate", ".", "We"}], " ", "read", " ", "off", " ", "all", 
   " ", "the", " ", "asymptotic", " ", 
   RowBox[{"quantities", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835169138636248*^9, 3.835169145736793*^9}, {
  3.8352299474245453`*^9, 3.8352299510963717`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],

Cell[CellGroupData[{

Cell["Expansion", "Section",
 CellChangeTimes->{{3.833668528154791*^9, 3.833668539103949*^9}, {
  3.833676953342969*^9, 3.8336769680888653`*^9}, {3.834096305433772*^9, 
  3.834096306719614*^9}},ExpressionUUID->"da78d9cb-266f-45f6-8bd0-\
4632e944f9a5"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8347494473491898`*^9, 
  3.834749450009837*^9}},ExpressionUUID->"23947949-c2be-458a-8443-\
23002c5a9efd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834191067046341*^9, 3.834191068593137*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.8336686843888197`*^9, 3.833669808634755*^9, 3.833670532919917*^9, 
   3.833671171439165*^9, 3.833676083954048*^9, 3.8336770760430613`*^9, 
   3.8339478132683268`*^9, 3.833951804212708*^9, 3.8340450781811113`*^9, 
   3.834096315885559*^9, 3.834096598166415*^9, 3.83409689625991*^9, 
   3.834110398975659*^9, 3.8341111269052143`*^9, 3.834185754162404*^9, 
   3.834191021044181*^9, 3.834191065588892*^9, 3.8341916413069773`*^9, 
   3.834193683810349*^9, 3.8341948916241007`*^9, 3.834195253759549*^9, 
   3.8341960426777287`*^9, 3.834215645076026*^9, 3.83421674391084*^9, 
   3.834217498633841*^9, 3.834218969584708*^9, 3.834219048690909*^9, 
   3.834236166473175*^9, 3.834287216435886*^9, 3.834287569507587*^9, 
   3.83428842108368*^9, 3.834454303379587*^9, 3.834551727250849*^9, 
   3.834577458775585*^9, 3.834733860185433*^9, 3.8347495976585627`*^9, 
   3.834751333933895*^9, 3.834792164496698*^9, 3.8347943369441023`*^9, 
   3.834802380442437*^9, 3.834808091508527*^9, 3.834814385408917*^9, 
   3.835168710819284*^9, 3.835241494349069*^9, 3.83524299445133*^9, 
   3.835243350335095*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"f925edee-5c43-4acc-813e-2943e2f4c6e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.833668685418056*^9, 3.8336698086933107`*^9, 3.833670532927668*^9, 
   3.833671172456587*^9, 3.833676084013027*^9, 3.8336770769851227`*^9, 
   3.833947814637912*^9, 3.8339518043821583`*^9, 3.834045079338406*^9, 
   3.834096316509677*^9, 3.834096598875059*^9, 3.8340968975761766`*^9, 
   3.8341104002573843`*^9, 3.834111127988296*^9, 3.834185755330797*^9, 
   3.83419102309065*^9, 3.834191065718474*^9, 3.834191641548037*^9, 
   3.834193684026374*^9, 3.834194891814075*^9, 3.8341952537680483`*^9, 
   3.8341960437361526`*^9, 3.834215645194153*^9, 3.834216743992429*^9, 
   3.8342174986755657`*^9, 3.834218969662431*^9, 3.834219049875772*^9, 
   3.834236167545835*^9, 3.8342872164453487`*^9, 3.834287569869735*^9, 
   3.834288421092018*^9, 3.834454303389575*^9, 3.834551728525032*^9, 
   3.834577459963367*^9, 3.834733860585072*^9, 3.8347495976651497`*^9, 
   3.834751333940984*^9, 3.834792164503385*^9, 3.834794336950555*^9, 
   3.834802380454625*^9, 3.834808091516711*^9, 3.834814385495411*^9, 
   3.8351687108590612`*^9, 3.835241494358666*^9, 3.835242994461163*^9, 
   3.8352433503434963`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f4c4591f-8a21-46f6-8168-94cdabff7e0e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]b", "=", 
   RowBox[{"ArcSin", "[", 
    FractionBox["Ds", "Cs"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}, 
   3.8336711689477873`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["rb", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]b", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}, {
   3.8334155247699203`*^9, 3.833415536237773*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3382a206-4a8f-4c21-aaa0-0ca1d87d2048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"fbd97570-ccfb-4839-8360-1a93c73fece2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox["\[Chi]", "2"]}]}]]}], ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"]}], "-", " ", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      FractionBox["\[CapitalDelta]b", "\[CapitalDelta]\[Theta]b"]}]}]]}], 
  ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]p", "=", 
   RowBox[{
    FractionBox["a", "B"], 
    SuperscriptBox["\[Chi]", 
     RowBox[{"3", "/", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415997385898*^9, 3.83341600540347*^9}, {
  3.833416036159614*^9, 3.833416044658745*^9}, {3.833668626475986*^9, 
  3.833668631057729*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Alpha]p", ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], ",", " ", 
     RowBox[{"r", ">", " ", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834218979585705*^9, 3.8342190082267637`*^9}, {
  3.834219972084814*^9, 3.8342199731587143`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],

Cell[BoxData[
 FractionBox["a", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["r", "4"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       FractionBox[
        RowBox[{"6", " ", "M"}], 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}], 
      ")"}]}]}]]]], "Output",
 CellChangeTimes->{
  3.834219919952766*^9, 3.834219973583742*^9, 3.834236170184701*^9, 
   3.834287223634932*^9, 3.834287574830461*^9, 3.834288425384199*^9, 
   3.8344543531312847`*^9, {3.83455173605702*^9, 3.834551746416161*^9}, 
   3.834551925809692*^9, 3.8345774657884808`*^9, 3.834733865416547*^9, 
   3.834749598089444*^9, 3.834751334345511*^9, 3.834792164897414*^9, 
   3.8347943373986998`*^9, 3.834802383279961*^9, 3.834808094327839*^9, 
   3.8348143886527233`*^9, 3.8351687113155746`*^9, 3.835241500603183*^9, 
   3.835242994886642*^9, 3.83524335079093*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1dd6b680-601b-443b-98d0-c2558e394fdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"\[Alpha]p", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
        "0"}], ",", " ", 
       RowBox[{"r", ">", " ", "0"}]}], "}"}]}], "]"}], 
   RowBox[{"\[DifferentialD]", "r"}]}]}]], "Input",
 CellChangeTimes->{{3.834219985998353*^9, 3.834219995455904*^9}, {
  3.8342872430504417`*^9, 3.834287287451058*^9}, {3.834551919577772*^9, 
  3.834551934427734*^9}, {3.834577474325893*^9, 3.834577479249167*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["a", "r"]}], "+", 
   FractionBox[
    SuperscriptBox["a", "3"], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "3"], " ", "M"}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "5"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`a, 0, Rational[1, 6] $CellContext`a^3, 
    Rational[3, 4] $CellContext`a^3 $CellContext`M/(
    3 + $CellContext`a^2 $CellContext`\[CapitalLambda])}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834454360539592*^9, 3.834454692197525*^9, 3.834551748680319*^9, {
   3.83455192727103*^9, 3.834551935183813*^9}, {3.83457746731565*^9, 
   3.834577479865443*^9}, 3.834733865759761*^9, 3.8347495984606657`*^9, 
   3.8347513346147127`*^9, 3.834792165245248*^9, 3.834794337708568*^9, 
   3.834802385890036*^9, 3.834808094637933*^9, 3.83481438902092*^9, 
   3.8351687117458553`*^9, 3.835241500929811*^9, 3.8352429951521378`*^9, 
   3.835243351154572*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"3335886b-db7e-4271-8c01-164c64bf5e67"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "r_", "]"}], ":=", 
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "r"]}], "+", 
    FractionBox[
     SuperscriptBox["a", "3"], 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", "M"}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "r"], "]"}], "5"],
     SeriesData[$CellContext`r, 
      DirectedInfinity[1], {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`r, 
    DirectedInfinity[
    1], {-$CellContext`a, 0, 
     Rational[1, 6] $CellContext`a^3, (
      Rational[3, 4] $CellContext`a^3) ($CellContext`M/(
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda]))}, 1, 5, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.8342872933598948`*^9, 3.834287297469428*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a0eb3db4-3893-4485-84dd-8ee475ab11c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
      SqrtBox[
       RowBox[{"9", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], " ", 
      "r"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
       SqrtBox[
        RowBox[{"9", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox["r", "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "\[CapitalLambda]", " ", 
       SqrtBox[
        RowBox[{"9", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "4"], " ", 
       SuperscriptBox["r", "3"]}], ")"}]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "r"], "]"}], "4"],
     SeriesData[$CellContext`r, 
      DirectedInfinity[1], {}, 1, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`r, 
    DirectedInfinity[
    1], {((($CellContext`a^3 $CellContext`\[CapitalLambda]) (
         9 + (3 $CellContext`a^2) $CellContext`\[CapitalLambda])^
        Rational[1, 2]) (
        3 + ($CellContext`a^2 $CellContext`\[CapitalLambda]) 
         Cos[$CellContext`\[Theta]]^2)^(-2)) 
     Sin[2 $CellContext`\[Theta]], (((((
          Rational[1, 2] $CellContext`a^4) $CellContext`\[CapitalLambda]) (
          9 + (3 $CellContext`a^2) $CellContext`\[CapitalLambda])^
         Rational[1, 2]) 
       Cos[$CellContext`\[Theta]]) (
        3 + ($CellContext`a^2 $CellContext`\[CapitalLambda]) 
         Cos[$CellContext`\[Theta]]^2)^(-3)) (-6 + (($CellContext`a^2 \
$CellContext`\[CapitalLambda]) Cos[$CellContext`\[Theta]]^2) (-3 + 
        Cos[2 $CellContext`\[Theta]]) + 
      18 Sin[$CellContext`\[Theta]]^2), ((((($CellContext`a^5 $CellContext`\
\[CapitalLambda]) (9 + (3 $CellContext`a^2) $CellContext`\[CapitalLambda])^
          Rational[1, 2]) 
        Cos[$CellContext`\[Theta]]) (
         3 + ($CellContext`a^2 $CellContext`\[CapitalLambda]) 
          Cos[$CellContext`\[Theta]]^2)^(-4)) 
      Sin[$CellContext`\[Theta]]) ((((-6) $CellContext`a^2) $CellContext`\
\[CapitalLambda]) 
       Cos[$CellContext`\[Theta]]^2 + ($CellContext`a^4 $CellContext`\
\[CapitalLambda]^2) Cos[$CellContext`\[Theta]]^4 + 
      36 Sin[$CellContext`\[Theta]]^2 - 
      3 (9 + ($CellContext`a^2 $CellContext`\[CapitalLambda]) 
        Sin[2 $CellContext`\[Theta]]^2))}, 1, 4, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.834287528490899*^9, 3.8342875372597227`*^9}, 
   3.834577440843533*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"228c163a-83b7-4859-97c7-9001b6c60870"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["guu", "Subtitle",
 CellChangeTimes->{{3.83516886400429*^9, 
  3.8351688714634857`*^9}},ExpressionUUID->"5f6c43ca-b175-43fe-b167-\
37686fbcf33c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"guu", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Chi]", "2"], 
           SuperscriptBox["\[Rho]b", "2"]}]]}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]b", "-", 
          RowBox[{"\[CapitalDelta]\[Theta]b", 
           FractionBox[
            SuperscriptBox["Ds", "2"], 
            SuperscriptBox["Cs", "2"]], 
           SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.835168839343217*^9, 3.835168839345972*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8600eb9b-19e6-487c-b95f-f6ecd440b992"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[CapitalLambda]", " ", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
   "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
   "+", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M"}], "-", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2), 0, 
    3 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (-3 + \
$CellContext`a^2 $CellContext`\[CapitalLambda] Sin[$CellContext`\[Theta]]^2), 
    6 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
     3 $CellContext`M - $CellContext`a^3 $CellContext`\[CapitalLambda] 
     Sin[$CellContext`\[Theta]] + $CellContext`a^3 $CellContext`\
\[CapitalLambda] Sin[$CellContext`\[Theta]]^3)}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.835168885142288*^9, 3.8351689000303802`*^9}, 
   3.835241504629305*^9, 3.835242995560237*^9, 3.835243351917212*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"1dad129c-19b1-4152-8597-48ccdde02cb0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["gur", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 
  3.83366893948201*^9}},ExpressionUUID->"56860bd9-17da-4b38-beff-\
5f069fb2f57f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gur", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "B"]}], 
       SuperscriptBox["\[Rho]b", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"\[CapitalLambda]", "\[GreaterEqual]", "  ", "0"}], ",", " ", 
        
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "3"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833668941368511*^9, 3.83366900590203*^9}, {
   3.8336712051034184`*^9, 3.833671205485331*^9}, 3.834191247749354*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"82b7e400-e624-48be-98d7-445f15e417ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "M"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-3) 
    3^Rational[1, 2] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 2], 0, Rational[-3, 2] 
    3^Rational[1, 2] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2] 
    Cos[2 $CellContext`\[Theta]], Rational[-3, 2] 
    3^Rational[1, 2] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-5, 2] ((-6) $CellContext`M + $CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Sin[$CellContext`\[Theta]] + $CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Sin[3 $CellContext`\[Theta]])}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833668955327078*^9, 3.8336690063871593`*^9}, 
   3.8336698236849527`*^9, 3.8336705394377947`*^9, {3.833671198295575*^9, 
   3.8336712061447887`*^9}, 3.833676113576425*^9, 3.8339518237095547`*^9, 
   3.834096362791986*^9, 3.834096646853792*^9, 3.834096905552746*^9, 
   3.834110407335148*^9, 3.834111135640815*^9, 3.8341857761961803`*^9, 
   3.834191249606353*^9, 3.834191649307233*^9, 3.834193706603836*^9, 
   3.834194967309368*^9, 3.834195259514264*^9, 3.834196065061597*^9, 
   3.8342156836504803`*^9, 3.83421678930859*^9, 3.834217507608512*^9, 
   3.834236187570076*^9, 3.834287610967064*^9, 3.8342884323888283`*^9, 
   3.8345775191238613`*^9, 3.8347338687601957`*^9, 3.834749601337742*^9, 
   3.834751336532325*^9, 3.834792167253401*^9, 3.834794339817514*^9, 
   3.834802390255183*^9, 3.834808096345303*^9, 3.834814391173758*^9, 
   3.835168901213304*^9, 3.8352415056932917`*^9, 3.8352429972433367`*^9, 
   3.835243353664535*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f7e719d4-5445-48e3-a84a-9838b6aa7e5a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["gu\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.8336692441241293`*^9, 
  3.833669245022993*^9}},ExpressionUUID->"e9f1b47c-0dba-46cd-92a7-\
b9e8ea5ad833"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gu\[Phi]", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["rb", "2"]}], ")"}], " ", 
               "\[CapitalDelta]\[Theta]b"}], "-", " ", "\[CapitalDelta]b"}], 
             ")"}], " "}]}], 
          RowBox[{
           SuperscriptBox["\[Rho]b", "2"], " ", 
           SuperscriptBox["\[Chi]", "2"]}]]}], 
        FractionBox[
         SuperscriptBox["Ds", "2"], 
         SuperscriptBox["Cs", "2"]]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"\[CapitalLambda]", "\[GreaterEqual]", "  ", "0"}], ",", " ", 
        
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669254778713*^9, 3.8336692731169043`*^9}, {
   3.833671222185116*^9, 3.833671222626995*^9}, 3.8340964315197763`*^9, 
   3.834191306408991*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"398a3118-82c4-442b-b924-95888f7b1c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"a", " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "r"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
   "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"12", " ", "M", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-3) $CellContext`a $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) 
    Sin[$CellContext`\[Theta]]^2, 
    6 $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) 
    Cos[$CellContext`\[Theta]]^2 Sin[$CellContext`\[Theta]], 
    Rational[-3, 8] $CellContext`a^3 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (5 + 
     3 Cos[4 $CellContext`\[Theta]]), 
    Rational[-3, 2] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) 
    Sin[$CellContext`\[Theta]] ($CellContext`a^3 \
$CellContext`\[CapitalLambda] 
      Cos[2 $CellContext`\[Theta]] + $CellContext`a^3 $CellContext`\
\[CapitalLambda] Cos[4 $CellContext`\[Theta]] + 
     12 $CellContext`M Sin[$CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8336692841045647`*^9, 3.833669829273759*^9, 
  3.833670541565548*^9, 3.833671223075589*^9, 3.8336761416901197`*^9, 
  3.833951842995817*^9, 3.8340964328399982`*^9, 3.834096669374905*^9, 
  3.834096908450317*^9, 3.834110409510311*^9, 3.8341111382882013`*^9, 
  3.834185778708961*^9, 3.834191307412416*^9, 3.83419165451328*^9, 
  3.83419371912359*^9, 3.8341949819946213`*^9, 3.834195264873454*^9, 
  3.8341960718440247`*^9, 3.8342156909455214`*^9, 3.834216804767571*^9, 
  3.8342175229666233`*^9, 3.83428811429533*^9, 3.834288437819976*^9, 
  3.834577599975823*^9, 3.834733869312317*^9, 3.834749601608066*^9, 
  3.834751336798953*^9, 3.8347921675051107`*^9, 3.8347943400970373`*^9, 
  3.834802391022435*^9, 3.83480809679422*^9, 3.834814391658168*^9, 
  3.835168901450972*^9, 3.8352415060542297`*^9, 3.83524299751024*^9, 
  3.83524335394285*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5e91b540-4dc4-41db-85fb-146e46d4f81c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["gu\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.833669239537134*^9, 
  3.833669240386961*^9}},ExpressionUUID->"1699d912-c0ee-48e1-b2ab-\
96c10d93847a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gu\[Theta]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"a", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]b", "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
              
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}]}], 
         RowBox[{
          SuperscriptBox["Cs", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
          SuperscriptBox["\[Rho]b", "2"], " ", 
          SqrtBox["\[Chi]"]}]]}], "+", 
       RowBox[{"gu\[Phi]", " ", 
        RowBox[{"h", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669092115128*^9, 3.8336691350720882`*^9}, 
   3.833669182455358*^9, {3.83367121461294*^9, 3.833671214927389*^9}, 
   3.8340450667928953`*^9, {3.834096395728735*^9, 3.834096402183935*^9}, 
   3.8341912750816727`*^9, 3.8342876806656103`*^9, {3.834288369346301*^9, 
   3.834288394278244*^9}, 3.834577622314351*^9, 3.834577678665617*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"d9893304-69df-4a84-8792-5c4e3b31f796"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", "r"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"18", "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox["3"], " ", "a", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", "r"}], 
     ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 $CellContext`a $CellContext`\[CapitalLambda] (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] Cos[$CellContext`\[Theta]]/(
    6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]]), 6 
    3^Rational[1, 2] $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 2] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Sin[2 $CellContext`\[Theta]], -3^
     Rational[1, 2] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2] 
    Cos[$CellContext`\[Theta]] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) (
     18 - $CellContext`a^4 $CellContext`\[CapitalLambda]^2 + $CellContext`a^2 \
$CellContext`\[CapitalLambda] (
       12 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]]), -3^
     Rational[1, 2] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2] 
    Cos[$CellContext`\[Theta]] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] 
       Cos[2 $CellContext`\[Theta]])^(-1) ((-12) $CellContext`M (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + $CellContext`a (
       36 + $CellContext`a^2 $CellContext`\[CapitalLambda] (
         3 + $CellContext`a^2 $CellContext`\[CapitalLambda])) 
      Sin[$CellContext`\[Theta]] + $CellContext`a^3 $CellContext`\
\[CapitalLambda] (9 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Sin[3 $CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8336691119886513`*^9, 3.8336691360518417`*^9}, 
   3.8336691844198923`*^9, 3.833669826042713*^9, 3.833670540931603*^9, 
   3.83367121540236*^9, 3.833676125328014*^9, 3.833951832653851*^9, 
   3.8340964040507593`*^9, 3.834096665463105*^9, 3.834096907429014*^9, 
   3.8341104088605824`*^9, 3.8341111374854803`*^9, 3.834185777981666*^9, 
   3.8341912803554173`*^9, 3.8341916535929947`*^9, 3.834193712990493*^9, 
   3.834194973935712*^9, 3.834195263879822*^9, 3.834196067358775*^9, 
   3.834215688400548*^9, 3.834216803067486*^9, 3.8342175155306892`*^9, 
   3.834287697953529*^9, 3.834288395605867*^9, 3.834288435948386*^9, {
   3.834577672053466*^9, 3.834577680801412*^9}, 3.834733873854433*^9, 
   3.8347496067728777`*^9, 3.834751340250052*^9, 3.834792170967971*^9, 
   3.83479434399365*^9, 3.8348023947313538`*^9, 3.834808100381727*^9, 
   3.834814395149313*^9, 3.835168905144196*^9, 3.8352415093058558`*^9, 
   3.8352430010079*^9, 3.8352433576676683`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f12eca98-eb51-4003-b8df-2bca5a8be0ff"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["g\[Phi]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
  3.833669329507824*^9}, {3.833669461671094*^9, 
  3.8336694641326323`*^9}},ExpressionUUID->"cafa0c8c-e2aa-4d93-8b7e-\
00d9b7d57f20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Phi]\[Phi]", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Ds", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            "\[CapitalDelta]\[Theta]b", " ", 
            SuperscriptBox["Cs", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
            SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["Cs", "4"], 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox["\[Chi]", "2"]}]], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"\[CapitalLambda]", "\[GreaterEqual]", "  ", "0"}], ",", " ", 
        
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669475150959*^9, 3.833669496363041*^9}, {
   3.83367123872097*^9, 3.833671238953947*^9}, {3.834096463046258*^9, 
   3.834096468411813*^9}, 3.8341913583259087`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"6f573969-e314-4bd3-b969-7f7a517b259a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], " ", "r"}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "+", 
   
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) 
    Sin[$CellContext`\[Theta]]^2, (-6) $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) 
    Cos[$CellContext`\[Theta]]^2 Sin[$CellContext`\[Theta]], 
    Rational[3, 8] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) (5 + 
     3 Cos[4 $CellContext`\[Theta]]), 
    Rational[3, 2] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) 
    Sin[$CellContext`\[Theta]] ($CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]] + $CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[4 $CellContext`\[Theta]] + 
     12 $CellContext`M Sin[$CellContext`\[Theta]]^3)}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833669497467746*^9, 3.8336698340833073`*^9, 3.833670546145317*^9, 
   3.833671239463299*^9, 3.833676188479409*^9, 3.833951862467304*^9, {
   3.83409646515786*^9, 3.8340964697841463`*^9}, 3.8340966848903093`*^9, 
   3.834096913658023*^9, 3.834110420033119*^9, 3.834111143155843*^9, 
   3.834185783835803*^9, 3.8341913590735292`*^9, 3.8341916626728697`*^9, 
   3.834193732611312*^9, 3.834195003111148*^9, 3.834195278851017*^9, 
   3.83419608107178*^9, 3.834215709755474*^9, 3.834216817337381*^9, 
   3.834217532755891*^9, 3.834288272523213*^9, 3.8342884435596867`*^9, 
   3.834577718242269*^9, 3.834733875547153*^9, 3.834749607038083*^9, 
   3.834751340548873*^9, 3.834792171323481*^9, 3.834794344307928*^9, 
   3.834802395005403*^9, 3.834808100680397*^9, 3.834814395428027*^9, 
   3.835168905434535*^9, 3.8352415095675592`*^9, 3.8352430013711452`*^9, 
   3.835243357937421*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"21060bcf-2bfc-447a-8758-ab0fb3beb8e4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
   3.833669329507824*^9}, {3.833669461671094*^9, 3.8336694641326323`*^9}, 
   3.8336696207125*^9},ExpressionUUID->"11d6d8f0-3c6b-488f-b7e4-a91ec4b37225"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Theta]\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Ds", "2"], 
          RowBox[{
           SuperscriptBox["Cs", "4"], " ", "\[CapitalDelta]\[Theta]b", " ", 
           SuperscriptBox["\[Rho]b", "2"], " ", 
           SuperscriptBox["\[Chi]", 
            RowBox[{"1", "/", "2"}]]}]]}], 
        RowBox[{"(", " ", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["rb", "2"]}], ")"}], " ", 
             "\[CapitalDelta]\[Theta]b"}], "-", "\[CapitalDelta]b"}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], ")"}]}], " ", 
       "+", "   ", 
       RowBox[{"g\[Phi]\[Phi]", " ", 
        RowBox[{"h", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336695840911703`*^9, 3.8336696172661467`*^9}, {
   3.833671246991582*^9, 3.833671247511837*^9}, {3.834096491786191*^9, 
   3.834096491930657*^9}, 3.83419136900453*^9, {3.834288294698188*^9, 
   3.834288331261681*^9}, 3.834577742508017*^9, 3.8345777774767237`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"7a5edc58-9c8a-46a1-bf6d-433a44c6dedf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "r"}], 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
       
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}]], "-", 
   
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
       
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], " ", 
     "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-2) $CellContext`a^2 $CellContext`\[CapitalLambda] (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] 
    Cos[$CellContext`\[Theta]] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Sin[$CellContext`\[Theta]]^2, 
    4 $CellContext`a^3 $CellContext`\[CapitalLambda] (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] 
    Cos[$CellContext`\[Theta]]^3 (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Sin[$CellContext`\[Theta]], 
    Rational[-1, 4] $CellContext`a^4 $CellContext`\[CapitalLambda] (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] 
    Cos[$CellContext`\[Theta]] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) (5 + 
     3 Cos[4 $CellContext`\[Theta]]), 
    Rational[-1, 2] $CellContext`a^2 (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] 
       Cos[2 $CellContext`\[Theta]])^(-1) ($CellContext`a^3 $CellContext`\
\[CapitalLambda] (Cos[2 $CellContext`\[Theta]] + 
       Cos[4 $CellContext`\[Theta]]) + 
     12 $CellContext`M Sin[$CellContext`\[Theta]]) 
    Sin[2 $CellContext`\[Theta]]}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833669629671455*^9, 3.8336698375638514`*^9, 3.8336705486254873`*^9, 
   3.833671247947545*^9, 3.8336762054856787`*^9, 3.8339518718895063`*^9, 
   3.83409649401161*^9, 3.834096695457906*^9, 3.8340969162771072`*^9, 
   3.8341104231527576`*^9, 3.834111146189314*^9, 3.83418578712191*^9, 
   3.834191381345901*^9, 3.834191691151704*^9, 3.8341937483969307`*^9, 
   3.8341950219450073`*^9, 3.8341952936841793`*^9, 3.834196085296568*^9, 
   3.8342157185475407`*^9, 3.834216824888682*^9, 3.83421754126961*^9, {
   3.834288303619774*^9, 3.834288335806856*^9}, 3.8342884500145397`*^9, {
   3.834577775809617*^9, 3.834577779605775*^9}, 3.834733878994649*^9, 
   3.834749609371214*^9, 3.834751342760326*^9, 3.834792173610898*^9, 
   3.8347943464225388`*^9, 3.834802397353257*^9, 3.8348081027730713`*^9, 
   3.8348143974990053`*^9, 3.835168907904484*^9, 3.835241511508526*^9, 
   3.835243003544457*^9, 3.835243359971676*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"3ccba1a3-305d-4d21-8bd8-61bd75844479"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
  3.833669329507824*^9}},ExpressionUUID->"ba7b362a-724c-46ec-8919-\
a4b1c75b4532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Theta]\[Theta]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["Cs", "4"], " ", 
          SuperscriptBox["\[CapitalDelta]\[Theta]b", "2"], " ", 
          SuperscriptBox["\[Rho]b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Cs", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
           SuperscriptBox["\[Rho]b", "4"], 
           SuperscriptBox[
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[Chi]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]b", "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
              
              FractionBox[
               SuperscriptBox["Ds", "2"], 
               SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], "+", " ", 
       RowBox[{"2", " ", "g\[Theta]\[Phi]", " ", 
        RowBox[{"h", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"g\[Phi]\[Phi]", " ", 
        SuperscriptBox[
         RowBox[{"h", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], " ", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336693379618483`*^9, 3.833669374990651*^9}, {
   3.833671229771955*^9, 3.8336712301892643`*^9}, {3.834096451550282*^9, 
   3.834096451665921*^9}, 3.8341913216274023`*^9, {3.834195236216152*^9, 
   3.8341952458399067`*^9}, {3.83428812954065*^9, 3.834288211057637*^9}, {
   3.83428825952809*^9, 3.83428826503543*^9}, {3.834577817081416*^9, 
   3.8345778263114243`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f6fe82e9-7b23-45c5-9086-c054f173511d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], "+", 
   FractionBox[
    RowBox[{"24", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "r"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"24", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"3", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], " ", "r"}],
      ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 (6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) (
     18 + $CellContext`a^2 $CellContext`\[CapitalLambda] (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + $CellContext`a^2 \
$CellContext`\[CapitalLambda] (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]]), 
    24 $CellContext`a (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]]) (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) 
    Sin[$CellContext`\[Theta]], 
    Rational[1, 2] $CellContext`a^2 (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) (
     36 + $CellContext`a^2 $CellContext`\[CapitalLambda] (-6 + \
$CellContext`a^2 $CellContext`\[CapitalLambda]) - 
     12 (9 + 2 $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Cos[2 $CellContext`\[Theta]] - $CellContext`a^2 $CellContext`\
\[CapitalLambda] (18 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Cos[4 $CellContext`\[Theta]]), 
    Rational[1, 2] $CellContext`a^2 (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) (
     24 $CellContext`M (3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + 
     24 $CellContext`M (3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]] - 
     2 $CellContext`a^3 $CellContext`\[CapitalLambda] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Sin[$CellContext`\[Theta]] - 
     3 $CellContext`a (
      24 + $CellContext`a^2 $CellContext`\[CapitalLambda] (
        8 + $CellContext`a^2 $CellContext`\[CapitalLambda])) 
     Sin[3 $CellContext`\[Theta]] - $CellContext`a^3 $CellContext`\
\[CapitalLambda] (12 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Sin[5 $CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833669362132435*^9, 3.83366937537825*^9}, 
   3.8336698331989937`*^9, 3.833670545498517*^9, 3.8336712307308283`*^9, 
   3.8336761603048553`*^9, 3.833951854539349*^9, 3.8340964551446037`*^9, 
   3.834096675204172*^9, 3.8340969128920918`*^9, 3.834110417242388*^9, 
   3.834111142553371*^9, 3.834185782963882*^9, 3.834191336869569*^9, 
   3.834191661559401*^9, 3.834193729326748*^9, 3.834194993374148*^9, 
   3.834195239236452*^9, 3.834195274137929*^9, 3.834196077123377*^9, 
   3.834215699676585*^9, 3.8342168105467567`*^9, 3.83421752986157*^9, {
   3.834288162902367*^9, 3.834288201983573*^9}, {3.834288256074411*^9, 
   3.8342882655857573`*^9}, 3.834288441751741*^9, 3.834577829863999*^9, 
   3.834733881683997*^9, 3.834749612477623*^9, 3.8347513454614887`*^9, 
   3.834792176394022*^9, 3.834794349393462*^9, 3.834802400529175*^9, 
   3.834808105506476*^9, 3.8348144002225323`*^9, 3.835168911098431*^9, 
   3.835241514433213*^9, 3.8352430062770987`*^9, 3.835243362752325*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"71861a8b-1a11-4673-9543-910496580e02"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Change of radial variable", "Section",
 CellChangeTimes->{{3.834749519500107*^9, 
  3.834749527123764*^9}},ExpressionUUID->"f3665c57-21cc-4c3c-aea8-\
271024a3a406"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"g\[Theta]\[Theta]", " ", "g\[Phi]\[Phi]"}], " ", "-", 
    SuperscriptBox["g\[Theta]\[Phi]", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833670186331394*^9, 3.8336702204963903`*^9}, {
  3.833670506691762*^9, 3.8336705079695063`*^9}, {3.834191614071631*^9, 
  3.834191619169709*^9}, {3.834191714624775*^9, 3.834191719403665*^9}, {
  3.834217546540646*^9, 3.834217569880041*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"87de759c-de08-49b2-9a1c-efa12b973e7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "-", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["r", "3"]}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "+", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]], 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"5", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "a"}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{"4", " ", "M", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
     "r"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "0"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -4, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) 
    Sin[$CellContext`\[Theta]]^2, 
    3 $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) (
     Sin[$CellContext`\[Theta]] - Sin[3 $CellContext`\[Theta]]), 
    Rational[3, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-1) (3 - 4 
     Cos[2 $CellContext`\[Theta]] + 5 Cos[4 $CellContext`\[Theta]]), 
    Rational[3, 2] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) 
    Sin[$CellContext`\[Theta]] (
     2 $CellContext`a (3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]] + 
     5 $CellContext`a (3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[4 $CellContext`\[Theta]] + 
     3 (3 $CellContext`a + $CellContext`a^3 $CellContext`\[CapitalLambda] + 
       4 $CellContext`M Sin[$CellContext`\[Theta]]))}, -4, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834217551910255*^9, 3.8342175712405653`*^9}, 
   3.83428845136968*^9, 3.83457783836283*^9, 3.834733889916354*^9, 
   3.8347344420034943`*^9, 3.834749612847343*^9, 3.834751345778686*^9, 
   3.834792176700881*^9, 3.834794349715499*^9, 3.8348024009099693`*^9, 
   3.8348081058491783`*^9, 3.834814400540209*^9, 3.835241514768339*^9, 
   3.8352430066026278`*^9, 3.835243363082078*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d9691b2e-a334-49c7-9f5c-e2243ff04b78"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   SuperscriptBox["\[Chi]", 
    RowBox[{"1", "/", "4"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834288535006515*^9, 3.834288566433741*^9}, {
  3.834734300564033*^9, 3.834734304122259*^9}, {3.834734425040515*^9, 
  3.83473442632658*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ef8ca45c-0ca7-4c87-8aaf-186d1574f4b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", "a", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " "}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.8336715054984694`*^9, 3.833671512205738*^9}, {
   3.834096742250991*^9, 3.8340967489433947`*^9}, 3.834191452586364*^9, {
   3.834734138889896*^9, 3.8347341421045094`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9e93a1b9-c516-4899-9299-cc81790b1ef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Chi]", 
     RowBox[{"1", "/", "4"}]]], 
   FractionBox["1", "8"], " ", 
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.834191566558845*^9, 3.8341915692555*^9}, {
  3.8352415732995253`*^9, 3.8352415875349503`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3f126df7-16df-4821-a807-8613a34eb1de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "\[Chi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Chi]", 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.834734533882691*^9, 3.834734650817741*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"73b41b9f-7a8e-491a-a063-5e629a8d9970"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", " ", "nr"}], " ", "+", 
     RowBox[{"f", "[", "\[Theta]", "]"}], "+", " ", 
     FractionBox[
      RowBox[{"g", "[", "\[Theta]", "]"}], "nr"], "+", 
     FractionBox[
      RowBox[{"j", "[", "\[Theta]", "]"}], 
      SuperscriptBox["nr", "2"]]}], ",", 
    RowBox[{"{", 
     RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8336702748705873`*^9, 3.833670365775104*^9}, 
   3.833670634619783*^9, 3.833670672491411*^9, 3.833670878813039*^9, {
   3.833671271989223*^9, 3.833671286265623*^9}, {3.833671336295475*^9, 
   3.833671343214748*^9}, {3.8339519052057743`*^9, 3.8339519054895067`*^9}, 
   3.8340967072854443`*^9, {3.834191486194965*^9, 3.8341915212943277`*^9}, {
   3.834191853428096*^9, 3.8341918950010853`*^9}, {3.834195067003043*^9, 
   3.834195068814247*^9}, {3.834195132575543*^9, 3.834195142913124*^9}, {
   3.834196097672002*^9, 3.834196123188736*^9}, {3.834288479718906*^9, 
   3.834288480873217*^9}, {3.834288556118587*^9, 3.834288556541636*^9}, {
   3.834577869561759*^9, 3.8345779214598627`*^9}, {3.83457795452326*^9, 
   3.8345779781076307`*^9}, 3.8352415690896*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"e47c8f78-ba8e-4915-b65d-18c84b105f2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
     RowBox[{"1", "/", "4"}]], " ", "nr"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "a", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
      
      RowBox[{"1", "/", "4"}]], " ", "nr"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
         ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
      
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(1 + Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
    Rational[1, 4], Rational[1, 2] $CellContext`a 
    Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]], 
    Rational[1, 8] $CellContext`a^2 (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 4] (4 Cos[2 $CellContext`\[Theta]] + 
     Csc[$CellContext`\[Theta]]^2), 
    Rational[-1, 4] $CellContext`a^2 (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 2] 
    Csc[$CellContext`\[Theta]] ($CellContext`a (1 + 
       Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[4 $CellContext`\[Theta]] + 
     2 $CellContext`M Sin[$CellContext`\[Theta]])}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834734446130568*^9, 3.834734470337181*^9}, {
   3.834734587280308*^9, 3.834734645914238*^9}, 3.834749612970356*^9, 
   3.834751345920492*^9, 3.834792176773138*^9, 3.834794349790481*^9, 
   3.834802400998728*^9, 3.83480810597474*^9, 3.834814400664278*^9, 
   3.835241556644178*^9, 3.835241592666955*^9, 3.8352430067173758`*^9, 
   3.8352433631804123`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1e07c0d9-ec19-411c-bfa5-26fc194cd14b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"det", ",", 
    RowBox[{"{", 
     RowBox[{"nr", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.83367058679673*^9, 3.8336705966826878`*^9}, {
   3.83419180219412*^9, 3.8341918452922153`*^9}, 3.834191884582404*^9, {
   3.834191942468534*^9, 3.834191955703635*^9}, {3.8341919991929083`*^9, 
   3.8341919992957277`*^9}, 3.8342884906615877`*^9, 3.834577887860838*^9, {
   3.834577929238823*^9, 3.834577938707447*^9}, {3.8345780568395243`*^9, 
   3.834578060209794*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"25905764-bc5b-4bbb-8cbb-a144727ea71d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox["nr", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "0"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -4, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {Sin[$CellContext`\[Theta]]^2}, -4, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833670349460635*^9, 3.83367038485999*^9}, {
   3.833670587606135*^9, 3.833670598178594*^9}, 3.833670882322247*^9, 
   3.8336713478546457`*^9, 3.833676211632152*^9, {3.8339518890158777`*^9, 
   3.8339519082474957`*^9}, 3.834096712610548*^9, 3.8340968790151978`*^9, {
   3.8340969393888407`*^9, 3.834096960726377*^9}, 3.834110445613286*^9, 
   3.834111147998917*^9, 3.834185795288006*^9, {3.83419140357624*^9, 
   3.834191414515458*^9}, {3.83419144460257*^9, 3.834191457643158*^9}, {
   3.83419151049678*^9, 3.834191524025167*^9}, {3.8341915764838333`*^9, 
   3.8341915860325193`*^9}, 3.834191768755611*^9, {3.8341918149160337`*^9, 
   3.834191846307465*^9}, {3.834191881788533*^9, 3.834191892301066*^9}, {
   3.83419192960211*^9, 3.834191952650619*^9}, {3.834191994286688*^9, 
   3.83419200012914*^9}, 3.8341938508745737`*^9, 3.834195078838036*^9, 
   3.83419515178295*^9, 3.8341952984651527`*^9, {3.83419610205564*^9, 
   3.834196126252678*^9}, 3.8342157336773987`*^9, 3.834216837509019*^9, 
   3.834217699765511*^9, {3.834288484593066*^9, 3.83428849113269*^9}, {
   3.834288560698153*^9, 3.8342885689695263`*^9}, {3.83457788428084*^9, 
   3.834577939232203*^9}, 3.834577980320417*^9, {3.834578045658195*^9, 
   3.834578060604109*^9}, 3.834733904713955*^9, {3.834734450104208*^9, 
   3.834734471712473*^9}, {3.834734589025528*^9, 3.834734646782096*^9}, 
   3.834749613058247*^9, 3.834751346001418*^9, 3.834792176851802*^9, 
   3.834794349875411*^9, 3.834802401107259*^9, 3.834808106073825*^9, 
   3.834814400797633*^9, 3.835241601585574*^9, 3.835243006799192*^9, 
   3.8352433632853518`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b04c7838-2a4e-483c-b91f-fed4b0524057"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric components with new radial variable", "Section",
 CellChangeTimes->{{3.834749547001973*^9, 
  3.834749559463676*^9}},ExpressionUUID->"609a9bf7-647d-40db-9f13-\
a64041c8aee5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dr", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Dt", "[", "a", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"Dt", "[", "\[CapitalLambda]", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Dt", "[", "M", "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
    ")"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.834097036885618*^9, 3.8340970480585537`*^9}, {
  3.834195159295808*^9, 3.8341951603923063`*^9}, {3.834578079134985*^9, 
  3.8345780936481047`*^9}, {3.834736510902713*^9, 3.834736511546308*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"30e34c02-c18e-42ba-90af-3d9a0f45cec6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
       RowBox[{"1", "/", "4"}]], " ", 
      RowBox[{"Dt", "[", "nr", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], ")"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Dt", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
      
      RowBox[{"1", "/", "4"}]], " ", "nr"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      SuperscriptBox["nr", "2"]}]], 
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"1", "/", "4"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
        RowBox[{"Dt", "[", "nr", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"1", "/", "4"}]], " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Dt", "[", "nr", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"6", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["nr", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "4"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(1 + Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
      Rational[1, 4] Dt[$CellContext`nr] + 
    Rational[1, 2] $CellContext`a (-2 + Cos[2 $CellContext`\[Theta]]) 
     Cot[$CellContext`\[Theta]] Csc[$CellContext`\[Theta]] 
     Dt[$CellContext`\[Theta]], 
    Rational[-1, 4] $CellContext`a^2 (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 4] 
    Dt[$CellContext`\[Theta]] (
     Cot[$CellContext`\[Theta]] Csc[$CellContext`\[Theta]]^2 + 
     4 Sin[2 $CellContext`\[Theta]]), Rational[1, 8] 
    3^Rational[1, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-1, 2] 
    Csc[$CellContext`\[Theta]]^2 ((
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[1, 4] ((-2) Cos[2 $CellContext`\[Theta]] + 
       Cos[4 $CellContext`\[Theta]]) Dt[$CellContext`nr] + 
     3^Rational[1, 4] $CellContext`a (5 Cos[3 $CellContext`\[Theta]] - 3 
       Cos[5 $CellContext`\[Theta]]) Dt[$CellContext`\[Theta]]), 
    Rational[1, 2] 
    3^Rational[1, 2] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2] 
    Csc[$CellContext`\[Theta]] 
    Dt[$CellContext`nr] ($CellContext`a (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[4 $CellContext`\[Theta]] + 
     6 $CellContext`M Sin[$CellContext`\[Theta]])}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834097037310936*^9, 3.834097049525691*^9}, 
   3.834110449565412*^9, 3.834111150280262*^9, 3.8341858098523893`*^9, 
   3.8341920085913353`*^9, 3.83419385710673*^9, 3.834195160892222*^9, 
   3.8341952985841417`*^9, 3.834196134988926*^9, 3.834215738337945*^9, 
   3.834216845099353*^9, 3.834217708167754*^9, 3.83428849839461*^9, 
   3.834288582543894*^9, {3.834578070244803*^9, 3.8345780959858627`*^9}, 
   3.834736517269981*^9, 3.834750110772002*^9, 3.8347513478026743`*^9, 
   3.8347921786617126`*^9, 3.834794351817412*^9, 3.834796550692546*^9, 
   3.834802675878387*^9, 3.834808107987672*^9, 3.834814402665332*^9, 
   3.835241659980894*^9, 3.835243008628134*^9, 3.83524336522532*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"c9864ba4-b936-464f-8d7f-ab98a6989e99"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["gur", "Section",
 CellChangeTimes->{{3.8347380371334553`*^9, 
  3.834738037786165*^9}},ExpressionUUID->"913d2449-61b4-47d0-9655-\
88f9f0b6e0ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgur", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"gur", " ", "dr"}], "]"}], ",", 
        RowBox[{"Dt", "[", "nr", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.834217718587286*^9, 3.834217819009696*^9}, {
   3.834288598726655*^9, 3.834288635954638*^9}, {3.8345781251112967`*^9, 
   3.834578145249948*^9}, {3.834736532830707*^9, 3.8347365590454483`*^9}, 
   3.834736606133008*^9, {3.834736656187642*^9, 3.834736659458344*^9}, {
   3.83473796682058*^9, 3.8347379675581093`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1e7e2fe6-140d-4ee5-b458-110e2b951bc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "4"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"5", "/", "4"}]]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"7", "/", "4"}]], " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "4"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(-3) 
    3^Rational[1, 4] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-5, 4], 0, Rational[3, 8] 
    3^Rational[3, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-7, 4] 
    Csc[$CellContext`\[Theta]]^2}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8342177203083897`*^9, {3.834217753370883*^9, 3.834217819386382*^9}, 
   3.834288505523333*^9, {3.834288586695459*^9, 3.834288636631269*^9}, {
   3.8345781206426573`*^9, 3.834578146109907*^9}, 3.8347365632884293`*^9, 
   3.834736607846284*^9, 3.8347366620623493`*^9, 3.834737968474146*^9, {
   3.8347500987818193`*^9, 3.834750118938918*^9}, 3.834751348971714*^9, 
   3.834792179774653*^9, 3.834794353057267*^9, 3.834796553731346*^9, 
   3.834802677123148*^9, 3.8348081091765738`*^9, 3.834814403818595*^9, 
   3.835241680332502*^9, 3.835243009751515*^9, 3.83524336639991*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"355c6b01-1dac-4ecd-83df-450fde6f3142"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gur0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "4"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"5", "/", "4"}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834738011976769*^9, 3.8347380161648397`*^9}, 
   3.834750093535314*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"881ec77c-b110-4e55-bbf2-f35b05a4b053"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp2\[Beta]0", "=", 
   RowBox[{"-", "gur0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834751132726411*^9, 3.834751145907772*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f76bc6a7-031f-4904-9919-8b5d3d412853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gurM2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgur", "]"}], ",", 
     RowBox[{"1", "/", 
      SuperscriptBox["nr", "2"]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103230345283*^9, 3.8341032328203297`*^9}, {
   3.834737049531803*^9, 3.834737061618301*^9}, {3.834737259047443*^9, 
   3.83473726048881*^9}, 3.834737640736599*^9, 3.834737724010043*^9, {
   3.834737757023037*^9, 3.8347377607819357`*^9}, {3.834737935944008*^9, 
   3.8347379360409403`*^9}, {3.834737981625111*^9, 3.83473801901344*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6fbf7aba-7a9b-40b9-9fd3-72daa42373f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"\[Beta]0", " ", "+", 
        FractionBox["\[Beta]2", 
         SuperscriptBox["nr", "2"]]}], ")"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83524170155247*^9, 3.8352417671585093`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"4ae6b445-9be2-489b-87ae-7cf256637d36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[Beta]0"}]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Beta]0"}]], " ", "\[Beta]2"}], ")"}]}], 
    SuperscriptBox["nr", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {-E^(2 $CellContext`\[Beta]0), 0, (-2) 
    E^(2 $CellContext`\[Beta]0) $CellContext`\[Beta]2}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.83524174634531*^9, 3.8352417676303377`*^9}, 
   3.835243009898677*^9, 3.835243366519246*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"afe460af-f173-4217-8819-1e1c2658352b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"2", "exp2\[Beta]0"}]], "gurM2"}]}]], "Input",
 CellChangeTimes->{{3.834792584393138*^9, 3.834792603228531*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"1ca50967-b299-46b9-a8c3-d94647234246"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SqrtBox[
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}]]}]], "Output",\

 CellChangeTimes->{3.834792604538919*^9, 3.834794353157504*^9, 
  3.8347965732964067`*^9, 3.8348026782866163`*^9, 3.834808109323971*^9, 
  3.834814403993513*^9, 3.8352418629764757`*^9, 3.835243009940675*^9, 
  3.835243366530574*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f2fab650-1de2-4456-8a5a-8cb377b41360"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"exp2\[Beta]0", " ", "/", 
    SuperscriptBox[
     RowBox[{"(", "\[Chi]", ")"}], 
     RowBox[{
      RowBox[{"-", "5"}], "/", "4"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Chi]", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834792693277361*^9, 3.8347927203966637`*^9}, {
  3.834792776424923*^9, 3.8347927784013357`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"47b90939-bd94-4392-bf39-86296517c3cc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.834792691558465*^9, 3.834792720816155*^9}, 
   3.834792778757576*^9, 3.8347943531693373`*^9, 3.834796599423976*^9, 
   3.834802679738286*^9, 3.834808109422407*^9, 3.8348144040881166`*^9, 
   3.8352418663405952`*^9, 3.835243009949141*^9, 3.835243366583889*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e9e2383b-31c5-456b-9d3b-0c21612d9a40"]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Theta]", "Section",
 CellChangeTimes->{{3.834738067151992*^9, 
  3.834738071125844*^9}},ExpressionUUID->"65bcfcaf-849f-440c-b3f7-\
dc1aab8899a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Theta]\[Theta]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "g\[Theta]\[Theta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336766283853903`*^9, 3.833676631108622*^9}, {
   3.834097091302136*^9, 3.834097123949545*^9}, 3.834097910870151*^9, {
   3.834185834213488*^9, 3.83418584579793*^9}, {3.834192032876238*^9, 
   3.8341920525395*^9}, 3.834192087965128*^9, 3.834192120898725*^9, {
   3.834195329607498*^9, 3.834195331649171*^9}, {3.834195390321598*^9, 
   3.834195398262289*^9}, {3.834217828085121*^9, 3.8342178568950377`*^9}, {
   3.8342179555680656`*^9, 3.834217956239175*^9}, 3.834578161339239*^9, {
   3.834736807165695*^9, 3.834736814637064*^9}, {3.834736936252097*^9, 
   3.834736940130982*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"3f8b2518-a1a4-4241-b94f-c9567e5d56a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["nr", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
      
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"],
        "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "nr"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{"1", "/", "4"}]], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "108"}], " ", "a"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "7"], " ", 
         SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"432", " ", "M", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"324", " ", "M", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"108", " ", "M", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", 
         SuperscriptBox["\[CapitalLambda]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"5", "/", "4"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}], ")"}], 
      " ", "nr"}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   2 (1 + Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[1, 2] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) (
     18 + $CellContext`a^2 $CellContext`\[CapitalLambda] (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + $CellContext`a^2 \
$CellContext`\[CapitalLambda] (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]]), $CellContext`a (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[1, 4] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) ((
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 + 
     2 $CellContext`a^2 $CellContext`\[CapitalLambda] (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]] + $CellContext`a^4 $CellContext`\
\[CapitalLambda]^2 Cos[4 $CellContext`\[Theta]]) 
    Csc[$CellContext`\[Theta]], $CellContext`a^2 (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) (18 + 
     6 $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^4 \
$CellContext`\[CapitalLambda]^2 + $CellContext`a^2 $CellContext`\
\[CapitalLambda] (6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]]) Csc[$CellContext`\[Theta]]^2, 
    Rational[-1, 8] 
    3^Rational[1, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-5, 4] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-2) 
    Csc[$CellContext`\[Theta]]^3 ((-108) $CellContext`a - 
     72 $CellContext`a^3 $CellContext`\[CapitalLambda] - 
     15 $CellContext`a^5 $CellContext`\[CapitalLambda]^2 - $CellContext`a^7 \
$CellContext`\[CapitalLambda]^3 - 
     2 $CellContext`a^3 $CellContext`\[CapitalLambda] (18 + 
      9 $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^4 \
$CellContext`\[CapitalLambda]^2) 
     Cos[2 $CellContext`\[Theta]] - $CellContext`a^5 $CellContext`\
\[CapitalLambda]^2 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Cos[4 $CellContext`\[Theta]] + 
     432 $CellContext`M Sin[$CellContext`\[Theta]] - 
     72 $CellContext`a^2 $CellContext`M $CellContext`\[CapitalLambda] 
     Sin[$CellContext`\[Theta]] - 
     12 $CellContext`a^4 $CellContext`M $CellContext`\[CapitalLambda]^2 
     Sin[$CellContext`\[Theta]] - 324 $CellContext`M 
     Sin[3 $CellContext`\[Theta]] - 
     36 $CellContext`a^2 $CellContext`M $CellContext`\[CapitalLambda] 
     Sin[3 $CellContext`\[Theta]] - 
     6 $CellContext`a^4 $CellContext`M $CellContext`\[CapitalLambda]^2 
     Sin[3 $CellContext`\[Theta]] + 
     108 $CellContext`M Sin[5 $CellContext`\[Theta]] + 
     36 $CellContext`a^2 $CellContext`M $CellContext`\[CapitalLambda] 
      Sin[5 $CellContext`\[Theta]] + 
     6 $CellContext`a^4 $CellContext`M $CellContext`\[CapitalLambda]^2 
      Sin[5 $CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.834736940437325*^9, 3.834737223736817*^9, 
  3.834750135066721*^9, 3.834751349921522*^9, 3.8347928222186728`*^9, 
  3.834794354075989*^9, 3.834802681792424*^9, 3.834808110319957*^9, 
  3.834814406272996*^9, 3.83524187932091*^9, 3.835243010840041*^9, 
  3.835243367476577*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7a9a49be-b56c-4d71-9941-3eadb8a2c5fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Theta]\[Theta]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Theta]", "]"}], ",", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103249904605*^9, 3.834103255315158*^9}, 
   3.834288668745779*^9, {3.834736968494006*^9, 3.8347369923831673`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"920fad5c-cd28-4c0a-a3b8-d8e78d1ff0be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Theta]\[Theta]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Theta]", "]"}], ",", "nr"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834192135073653*^9, 3.834192142515966*^9}, 
   3.834288678381329*^9, {3.8347369855552607`*^9, 3.834736994846116*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"fb5428e9-7f08-44bd-b052-a3c6b5330fca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Theta]\[Theta]", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834737084386682*^9, 3.834737086950982*^9}, {
  3.834737122592122*^9, 3.834737141011421*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"ae006e56-2358-4068-ad32-343dfc36f2a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Theta]\[Theta]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Theta]", "]"}], ",", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347370993351717`*^9, 3.8347371495488253`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"04bc934d-0eed-44f6-b5be-25f69b576069"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{
     FractionBox["\[CapitalLambda]", "3"], 
     SuperscriptBox["a", "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8347930336215553`*^9, 3.8347930386493464`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5f040d1a-6eb0-4ee7-9908-b8556d66d6d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"q\[Theta]\[Theta]", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SqrtBox["\[Chi]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Chi]", "+", "1"}], ")"}], 
          RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}], "-", "  ", 
         "\[Chi]"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "2"]], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.834792920377129*^9, 3.834792938251912*^9}, {
  3.834793047195265*^9, 3.834793052974086*^9}, {3.8347933171402397`*^9, 
  3.834793322655147*^9}, {3.834793546844302*^9, 3.834793552836014*^9}, {
  3.835242939976234*^9, 3.835242944518708*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6c6a22ff-213f-4ccf-84ee-23faf7efe0c3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.834792912077482*^9, 3.834792939180875*^9}, 
   3.83479305489753*^9, 3.834793323788137*^9, 3.834793553755329*^9, 
   3.8347943542933598`*^9, 3.834802684535808*^9, 3.834808110507516*^9, 
   3.83481440842*^9, 3.835241892793519*^9, 3.8352430111542807`*^9, 
   3.835243367639122*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"cabb48c1-cb30-4f42-af81-b577d571e550"]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Phi]\[Phi]", "Section",
 CellChangeTimes->{{3.8347381104813833`*^9, 
  3.834738113345868*^9}},ExpressionUUID->"4394e401-bfe9-404c-83f4-\
a72fdb6efc1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Phi]\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "g\[Phi]\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833676642240103*^9, 3.833676647969701*^9}, {
   3.834097156515644*^9, 3.834097164401813*^9}, 3.834097917139267*^9, {
   3.8341921487127953`*^9, 3.834192148806593*^9}, {3.834288689301506*^9, 
   3.834288705418544*^9}, 3.834578190928549*^9, {3.8347370177326307`*^9, 
   3.834737021209113*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d59d568e-3cf9-411f-ad34-71981f7a6fc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox["nr", "2"]}], 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]], "-", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "nr"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
     RowBox[{"3", "/", "4"}]]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"1", "/", "4"}]], " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "a"}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
         RowBox[{"12", " ", "M", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"9", " ", "M", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
         RowBox[{"3", " ", "M", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"9", "/", "4"}]], " ", "nr"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(1 + Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 2] 
    Sin[$CellContext`\[Theta]]^2, -$CellContext`a (1 + 
      Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 4] Sin[$CellContext`\[Theta]], 3 $CellContext`a^2/(6 + 
    2 $CellContext`a^2 $CellContext`\[CapitalLambda]), Rational[-3, 8] 
    3^Rational[1, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-9, 4] 
    Csc[$CellContext`\[Theta]] (
     3 $CellContext`a + $CellContext`a^3 $CellContext`\[CapitalLambda] - 
     12 $CellContext`M Sin[$CellContext`\[Theta]] + 
     9 $CellContext`M Sin[3 $CellContext`\[Theta]] - 3 $CellContext`M 
     Sin[5 $CellContext`\[Theta]])}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833676651783017*^9, 3.8340971682586517`*^9, 3.834097917612208*^9, 
   3.8341105208324003`*^9, 3.8341111518815403`*^9, 3.834185851403596*^9, {
   3.834192145769701*^9, 3.834192149295331*^9}, 3.834193993617469*^9, 
   3.834195433923613*^9, {3.8342886847281837`*^9, 3.8342887058298407`*^9}, 
   3.834578191681945*^9, {3.8347370017264853`*^9, 3.83473702401011*^9}, 
   3.8347372305418386`*^9, 3.834750163877482*^9, 3.834751350176794*^9, 
   3.834793859643482*^9, 3.83479435454182*^9, 3.834802685835208*^9, 
   3.834808110753677*^9, 3.834814408658382*^9, 3.8352419123227863`*^9, 
   3.8352430228749332`*^9, 3.8352433678792543`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2e78032d-1037-4768-9340-d0e7457af18a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Phi]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Phi]\[Phi]", "]"}], ",", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103230345283*^9, 3.8341032328203297`*^9}, {
  3.834737049531803*^9, 3.834737061618301*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a678c217-b1d1-4475-ba51-55f9539ae6d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Phi]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Phi]\[Phi]", "]"}], ",", "nr"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83419216159059*^9, 3.834192169802602*^9}, 
   3.834194001404359*^9, {3.834737069897839*^9, 3.834737081451848*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b0475b0a-2057-40da-896d-59eb8dc37e2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Phi]\[Phi]", "=", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834737084386682*^9, 3.834737086950982*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"c7bd3da6-ac27-4568-a24b-4f97cc7bed47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Phi]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Phi]\[Phi]", "]"}], ",", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347370993351717`*^9, 3.834737104039104*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5c84da97-ffac-48d8-85fa-0e7c517f9a5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q\[Phi]\[Phi]", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
     SqrtBox["\[Chi]"]], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.834793872241425*^9, 3.8347939037292013`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"dda10310-87ee-4e6e-9544-f2167f35e91b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.83479386926048*^9, 3.834793904975391*^9}, 
   3.8347943546638403`*^9, 3.834802687938075*^9, 3.83480811268575*^9, 
   3.834814410731441*^9, 3.835241921931429*^9, 3.83524302605333*^9, 
   3.8352433679954643`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b189e7c0-f964-4c3e-8d95-e34856393038"]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Phi]", "Section",
 CellChangeTimes->{{3.8347381104813833`*^9, 3.834738113345868*^9}, {
  3.83473814613568*^9, 
  3.834738147758366*^9}},ExpressionUUID->"bb50774c-cf15-41f4-9c87-\
d78e958a06a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Theta]\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Normal", "[", "g\[Theta]\[Phi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8340971950269747`*^9, 3.834097923031019*^9, {3.834192183650951*^9, 
   3.8341921837771*^9}, {3.834288727167561*^9, 3.8342887498273478`*^9}, 
   3.834578204010854*^9, {3.834737632890543*^9, 3.834737636863612*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"501af03e-095c-45ff-bb39-4c3d5120258d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox["nr", "2"]}], 
     RowBox[{"6", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", "nr"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "-", 
       RowBox[{"24", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"7", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", "nr"}]], "+", 
   
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(-2) $CellContext`a^2 $CellContext`\[CapitalLambda] 
    Cos[$CellContext`\[Theta]] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Sin[$CellContext`\[Theta]]^2, 
    3^Rational[1, 4] $CellContext`a^3 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-1, 4] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Sin[2 $CellContext`\[Theta]], -3^
     Rational[1, 2] $CellContext`a^4 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-1, 2] 
    Cos[$CellContext`\[Theta]]/(
    6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]]), Rational[1, 4] 
    3^Rational[3, 4] $CellContext`a^2 (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-7, 4] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Cot[$CellContext`\[Theta]] ($CellContext`a^3 \
$CellContext`\[CapitalLambda] (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) - 
     24 $CellContext`M (6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
     Sin[$CellContext`\[Theta]]^3)}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834097195910479*^9, 3.834097923593832*^9, 3.8341105235184727`*^9, 
   3.834111153557885*^9, 3.834185854589312*^9, 3.834192184594315*^9, 
   3.834194011612323*^9, 3.8341954360855703`*^9, {3.834288731752082*^9, 
   3.834288750587474*^9}, 3.8345782064930067`*^9, 3.834737243479927*^9, 
   3.834737660706252*^9, 3.834750191438765*^9, 3.8347513517399282`*^9, 
   3.834793963919258*^9, 3.834794356246174*^9, 3.834802691282446*^9, 
   3.8348081157525043`*^9, 3.834814412310214*^9, 3.8352419305742397`*^9, 
   3.8352430365155478`*^9, 3.8352433695984592`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"27f3481e-5083-4c58-8826-d655108a4d7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q\[Theta]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Phi]", "]"}], ",", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103230345283*^9, 3.8341032328203297`*^9}, {
   3.834737049531803*^9, 3.834737061618301*^9}, {3.834737259047443*^9, 
   3.83473726048881*^9}, 3.834737640736599*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"783dd1ac-a21c-4f48-a036-59849224106d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Theta]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Phi]", "]"}], ",", "nr"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.83419216159059*^9, 3.834192169802602*^9}, 
   3.834194001404359*^9, {3.834737069897839*^9, 3.834737081451848*^9}, {
   3.834737263373928*^9, 3.8347372648858137`*^9}, 3.834737642243146*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"c12d59f3-fe5d-4b30-a45f-0316b8107874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Theta]\[Phi]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834737084386682*^9, 3.834737086950982*^9}, {
   3.834737265939324*^9, 3.834737266111431*^9}, 3.834737649986746*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"6a52b1bf-91eb-40a0-ad3c-a83869b2f84e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Theta]\[Phi]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newg\[Theta]\[Phi]", "]"}], ",", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347370993351717`*^9, 3.834737104039104*^9}, {
  3.834737267336638*^9, 3.834737267499476*^9}, {3.83473765330066*^9, 
  3.834737657372333*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b2cea9b5-0846-45d0-bde0-ba5a509c00a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"q\[Theta]\[Phi]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]]}], " ", 
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.834793974852265*^9, 3.83479398982621*^9}, 
   3.8347940227788363`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5030069a-f17c-4bdf-910f-e07dfee1a2cd"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.834793971969038*^9, 3.8347939901626253`*^9}, 
   3.834794023829071*^9, 3.834794358094276*^9, 3.834808115945828*^9, 
   3.834814413062749*^9, 3.835241945769972*^9, 3.835243037543584*^9, 
   3.835243369768029*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8e127415-9ee3-4e61-9868-41c0700212ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"q\[Theta]\[Theta]", " ", "q\[Phi]\[Phi]"}], " ", "-", " ", 
   SuperscriptBox["q\[Theta]\[Phi]", "2"]}], "]"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"f8b18ac7-45c3-4e02-af22-2034a514bb76"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], "Output",
 CellChangeTimes->{{3.834103281530093*^9, 3.834103286055607*^9}, 
   3.834110581667495*^9, 3.8341111702581778`*^9, 3.834185902001912*^9, 
   3.834192412505014*^9, 3.834194065371087*^9, {3.834288918961103*^9, 
   3.834288935459404*^9}, 3.8347385128291683`*^9, 3.834750408507016*^9, 
   3.834751353517128*^9, 3.834795818556988*^9, 3.8348081206195583`*^9, 
   3.8348144179047613`*^9, {3.83524209699063*^9, 3.835242120215602*^9}, 
   3.835243037593885*^9, 3.835243369865658*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"0e76eda5-8bc1-499e-8c7e-f68b35729f75"]
}, Open  ]],

Cell["gu\[Theta]", "Section",
 CellChangeTimes->{{3.834098035231401*^9, 
  3.8340980430433493`*^9}},ExpressionUUID->"030d5f53-0930-47c8-83b8-\
da13d2890f39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgu\[Theta]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", "gur", "]"}], " ", 
          RowBox[{"Normal", "[", "dr", "]"}], " ", 
          RowBox[{"Dt", "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Normal", "[", "gu\[Theta]", "]"}], " ", 
          RowBox[{"Dt", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Dt", "[", "u", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Dt", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Dt", "[", "u", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", 
        RowBox[{
         SuperscriptBox["a", "2"], "\[CapitalLambda]"}]}], ")"}], ">", " ", 
      "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833676706628067*^9, 3.833676709045689*^9}, {
   3.833676779483667*^9, 3.8336769146951437`*^9}, {3.834097225232202*^9, 
   3.834097244637609*^9}, 3.8340979345393257`*^9, {3.834098024536804*^9, 
   3.83409802623787*^9}, {3.834110555980475*^9, 3.834110556780751*^9}, 
   3.834192246862508*^9, {3.834288770822816*^9, 3.834288799959656*^9}, {
   3.834578220787513*^9, 3.834578237082706*^9}, {3.8347376934732847`*^9, 
   3.8347376961358643`*^9}, {3.83475025807345*^9, 3.83475025964009*^9}, {
   3.8352420127661667`*^9, 3.8352420133680477`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"75bd730b-ecf1-4b94-990a-db0c7554bbde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox["nr", "2"]}], 
    RowBox[{"6", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", "nr"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"5", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{"3", "/", "4"}]], " ", "a", " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"7", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", "nr"}], 
     ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   2 $CellContext`a $CellContext`\[CapitalLambda] Cos[$CellContext`\[Theta]]/(
    6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]]), 2 
    3^Rational[1, 4] $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-5, 4] (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[2 $CellContext`\[Theta]]) (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Cot[$CellContext`\[Theta]], Rational[1, 2] 
    3^Rational[1, 2] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 2] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) (18 + 
     9 $CellContext`a^2 $CellContext`\[CapitalLambda] + 
     2 $CellContext`a^4 $CellContext`\[CapitalLambda]^2 + 
     3 $CellContext`a^2 $CellContext`\[CapitalLambda] 
      Cos[2 $CellContext`\[Theta]]) Cot[$CellContext`\[Theta]] 
    Csc[$CellContext`\[Theta]], Rational[1, 4] 
    3^Rational[3, 4] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-7, 4] (
      6 + $CellContext`a^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`\[CapitalLambda] Cos[2 $CellContext`\[Theta]])^(-1) 
    Cot[$CellContext`\[Theta]] 
    Csc[$CellContext`\[Theta]] (
     18 $CellContext`M (6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + 
     Csc[$CellContext`\[Theta]] (
       6 $CellContext`a (
         3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + \
$CellContext`a^3 $CellContext`\[CapitalLambda] (
         3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
        Cos[2 $CellContext`\[Theta]] - 
       6 $CellContext`M (6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
       Sin[3 $CellContext`\[Theta]]))}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.835242056574358*^9, 3.835242076100811*^9}, 
   3.8352433705747023`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"6f0d143c-8009-4f49-9f4c-600455740444"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]r2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Theta]", "]"}], ",", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103230345283*^9, 3.8341032328203297`*^9}, {
   3.834737049531803*^9, 3.834737061618301*^9}, {3.834737259047443*^9, 
   3.83473726048881*^9}, 3.834737640736599*^9, 3.834737724010043*^9, {
   3.834737757023037*^9, 3.8347377607819357`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"4e9deba9-08c7-4b92-899f-b12e6d6bb2e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]r1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Theta]", "]"}], ",", "nr"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83419216159059*^9, 3.834192169802602*^9}, 
   3.834194001404359*^9, {3.834737069897839*^9, 3.834737081451848*^9}, {
   3.834737263373928*^9, 3.8347372648858137`*^9}, 3.834737642243146*^9, 
   3.834737725190048*^9, {3.834737765446795*^9, 3.834737766301787*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"ae027e5a-3c37-4b34-ad6b-421ea41feeeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]r0", "=", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834737084386682*^9, 3.834737086950982*^9}, {
   3.834737265939324*^9, 3.834737266111431*^9}, 3.834737649986746*^9, {
   3.834737737668371*^9, 3.834737769569201*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f3faea31-060c-45c4-8998-becb77f6aa5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]rM1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Theta]", "]"}], ",", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347370993351717`*^9, 3.834737104039104*^9}, {
   3.834737267336638*^9, 3.834737267499476*^9}, {3.83473765330066*^9, 
   3.834737657372333*^9}, 3.834737728158944*^9, {3.834737771729044*^9, 
   3.834737781460375*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"0e32f11a-e94d-4069-a0a2-4b56c2c857b4"],

Cell[CellGroupData[{

Cell["gu\[Phi]", "Section",
 CellChangeTimes->{{3.834098035231401*^9, 3.8340980430433493`*^9}, {
  3.8347383425236597`*^9, 
  3.834738343629201*^9}},ExpressionUUID->"58c3e3d0-0565-4db8-8a95-\
6fd6ca1ec995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgu\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Normal", "[", "gu\[Phi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
      " ", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8340980785891457`*^9, 3.834098101596676*^9}, 
   3.834192383471191*^9, {3.834288859673764*^9, 3.83428889993292*^9}, 
   3.834578330768696*^9, {3.834738372622301*^9, 3.8347383746020327`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"859cb3ec-f10e-4dde-8c90-3bd99e34b4f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox["nr", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "nr"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"7", "/", "4"}]]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "24"}], " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"13", "/", "4"}]], " ", "nr"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {-3^Rational[1, 2] $CellContext`a $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2] 
    Sin[$CellContext`\[Theta]]^2, 
    3^Rational[3, 4] $CellContext`a^2 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-7, 4] 
    Sin[$CellContext`\[Theta]], 
    Rational[-3, 2] $CellContext`a^3 $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2), 
    Rational[3, 8] 
    3^Rational[1, 4] $CellContext`a (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-13, 4] ((-24) $CellContext`M (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + $CellContext`a^3 \
$CellContext`\[CapitalLambda] (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Csc[$CellContext`\[Theta]]^3) Sin[$CellContext`\[Theta]]^2}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.834288900360085*^9, 3.8345783315841417`*^9, 
  3.8347383879052963`*^9, 3.834750398474917*^9, 3.834751353447316*^9, 
  3.834795781960204*^9, 3.834808118254943*^9, 3.834814416664877*^9, 
  3.835242092844552*^9, 3.835243373266397*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a7e92b56-2e13-4b69-a1ab-bba055d1e30e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]r2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Phi]", "]"}], ",", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834103230345283*^9, 3.8341032328203297`*^9}, {
   3.834737049531803*^9, 3.834737061618301*^9}, {3.834737259047443*^9, 
   3.83473726048881*^9}, 3.834737640736599*^9, 3.834737724010043*^9, {
   3.834737757023037*^9, 3.8347377607819357`*^9}, {3.834738381947154*^9, 
   3.834738395742982*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"694c4da5-781f-43d3-ae4c-ae9275fbac56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]r1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Phi]", "]"}], ",", "nr"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83419216159059*^9, 3.834192169802602*^9}, 
   3.834194001404359*^9, {3.834737069897839*^9, 3.834737081451848*^9}, {
   3.834737263373928*^9, 3.8347372648858137`*^9}, 3.834737642243146*^9, 
   3.834737725190048*^9, {3.834737765446795*^9, 3.834737766301787*^9}, {
   3.834738382954286*^9, 3.834738397176107*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1b54ac23-5704-46bf-957e-c64c00b268a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]r0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834737084386682*^9, 3.834737086950982*^9}, {
   3.834737265939324*^9, 3.834737266111431*^9}, 3.834737649986746*^9, {
   3.834737737668371*^9, 3.834737769569201*^9}, {3.8347383985730047`*^9, 
   3.834738413880859*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5b40d7f8-6d07-4ba7-8661-1272615bb737"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]rM1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "newgu\[Phi]", "]"}], ",", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347370993351717`*^9, 3.834737104039104*^9}, {
   3.834737267336638*^9, 3.834737267499476*^9}, {3.83473765330066*^9, 
   3.834737657372333*^9}, 3.834737728158944*^9, {3.834737771729044*^9, 
   3.834737781460375*^9}, {3.834738384194056*^9, 3.834738400879014*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"ca0c8b7f-276d-405a-b165-a83c74af8f80"]
}, Open  ]],

Cell[CellGroupData[{

Cell["guu", "Section",
 CellChangeTimes->{{3.834738213007883*^9, 
  3.834738213283518*^9}},ExpressionUUID->"3c3432ee-051f-4476-ae17-\
f19fdaef7b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newguu", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Normal", "[", "guu", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", 
        RowBox[{
         SuperscriptBox["a", "2"], "\[CapitalLambda]"}]}], ")"}], ">", " ", 
      "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8340980785891457`*^9, 3.8340980876121798`*^9}, 
   3.834192373321265*^9, {3.834288848941779*^9, 3.834288853538432*^9}, {
   3.834578313362754*^9, 3.8345783231705503`*^9}, {3.834738227113253*^9, 
   3.834738231777174*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"9d599767-4c89-437c-a559-f2076ad81144"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "\[CapitalLambda]", " ", 
     SuperscriptBox["nr", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"3", "/", "4"}]], " ", "a", " ", "\[CapitalLambda]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "nr"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"7", "/", "4"}]]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"13", "/", "4"}]], " ", "nr"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   3^Rational[1, 2] $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-3, 2], 
    3^Rational[3, 4] $CellContext`a $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-7, 4] 
    Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]], 
    Rational[3, 2] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (-3 + \
$CellContext`a^2 $CellContext`\[CapitalLambda] + 
     3 Cos[2 $CellContext`\[Theta]]) Csc[$CellContext`\[Theta]]^2, 
    Rational[3, 8] 
    3^Rational[1, 4] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-13, 4] (
     24 $CellContext`M (
       6 + $CellContext`a^2 $CellContext`\[CapitalLambda]) + $CellContext`a^3 \
$CellContext`\[CapitalLambda] (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]) 
      Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]]^3)}, -2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834098079040223*^9, 3.834098088064375*^9}, 
   3.834110567160942*^9, 3.8341111603797007`*^9, 3.834185895752964*^9, {
   3.834192371234559*^9, 3.8341923740326433`*^9}, 3.834194055475233*^9, 
   3.834288854040473*^9, {3.834578314081793*^9, 3.834578323973534*^9}, 
   3.834737894568494*^9, 3.834738234232007*^9, 3.834750371145505*^9, 
   3.834751353209243*^9, 3.8347958544008417`*^9, 3.834796438509141*^9, 
   3.834796642762929*^9, 3.834800997445003*^9, 3.834808122476202*^9, 
   3.8348144196404743`*^9, 3.835242150829638*^9, 3.835243375789011*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"33dc0f0f-bd7a-439a-9c25-db8540ddedb8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"guur2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"newguu", ",", " ", 
     SuperscriptBox["nr", "2"]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347382480652447`*^9, 3.8347382689627028`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"c6621366-1a80-4b58-811a-35b7414808fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"guur1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"newguu", ",", " ", "nr"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834738273325182*^9, 3.834738278924295*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"ce7aeb9c-4030-47c9-9a40-ad2d8a1a8042"],

Cell[BoxData[
 RowBox[{
  RowBox[{"guur0", "=", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8347382856774397`*^9, 3.834738293274337*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d1e75b93-52e7-4754-b6a3-da76ddc2711b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"guurM1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"newguu", ",", " ", 
     RowBox[{"1", "/", "nr"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834738301656294*^9, 3.834738304182459*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"0b3a1e6e-b3d3-4114-9f46-a7d6b8f9c30c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
U\[Theta] and U\[Phi] -- careful with the location of the indices up versus \
down\
\>", "Section",
 CellChangeTimes->{{3.8347504272606277`*^9, 
  3.834750459336956*^9}},ExpressionUUID->"4a17076e-3b2b-46b0-a140-\
e875bda26887"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gu\[Theta]r2"}], " ", "\[Equal]", " ", 
        RowBox[{
         RowBox[{"q\[Theta]\[Theta]", " ", "U\[Theta]0"}], " ", "+", " ", 
         RowBox[{"q\[Theta]\[Phi]", " ", "U\[Phi]0"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "gu\[Phi]r2"}], " ", "\[Equal]", " ", 
        RowBox[{
         RowBox[{"q\[Theta]\[Phi]", " ", "U\[Theta]0"}], " ", "+", " ", 
         RowBox[{"q\[Phi]\[Phi]", " ", "U\[Phi]0"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], ">", 
     " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8341034885922422`*^9, 3.8341035873891*^9}, {
  3.8342889672494097`*^9, 3.8342889757811203`*^9}, {3.83473852612973*^9, 
  3.834738550152543*^9}, {3.8348010244855413`*^9, 3.834801029576891*^9}, {
  3.8348011454600163`*^9, 3.834801194589314*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"3143b774-291b-4f98-ae99-71d5117a7b90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U\[Theta]0", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}]}], ",", 
    RowBox[{"U\[Phi]0", "\[Rule]", 
     FractionBox[
      RowBox[{"6", " ", "a", " ", "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.834103563280343*^9, 3.834103588194027*^9}, 
   3.8341105963155603`*^9, 3.8341111743037863`*^9, 3.834185913365262*^9, 
   3.834192422814762*^9, {3.834288954053008*^9, 3.834288977881386*^9}, 
   3.834738553249241*^9, 3.834750652385314*^9, 3.8347513536515493`*^9, 
   3.834801031481567*^9, {3.8348011885172863`*^9, 3.834801195012917*^9}, 
   3.834808126496663*^9, 3.834814421715571*^9, 3.8352421704563637`*^9, 
   3.83524337727993*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"67966313-6d95-461a-93f0-17cc4d9afdb0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"upper", " ", "indices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.834750526282728*^9, 3.834750533254181*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"f3c540f5-5c88-4437-b424-c81066ccf7f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Theta]0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834104099874576*^9, 3.834104103343924*^9}, 
   3.834110608291794*^9, 3.83480119839507*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"c07f0af6-1c0e-40d3-aef1-700e5ea09ed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"U\[Theta]0", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Chi]", 
         RowBox[{"3", "/", "2"}]]}]]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.8352423961274633`*^9, 3.835242426474772*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f8f8b092-4ae1-40c0-b0eb-81f1821a176c"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.835242426769969*^9, 3.8352433786356707`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"9489d980-69b5-4b4e-a443-7d14886c8578"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U\[Phi]0", "=", 
   FractionBox[
    RowBox[{"6", " ", "a", " ", "\[CapitalLambda]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834104110847114*^9, 3.8341041153297167`*^9}, 
   3.8341106140108223`*^9, 3.834801200370324*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"839bf65d-8d26-48ef-8dde-03e4382a8ed1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"U\[Phi]0", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"a", " ", "\[CapitalLambda]", " "}], 
      RowBox[{"3", " ", "\[Chi]", " ", 
       RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}]}]], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.8352423961274633`*^9, 3.8352424674752693`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"fd6e9c88-b576-4579-8789-db03bae01fdc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.835242426769969*^9, 3.835242468101997*^9, 
  3.835243379991261*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"fe8df282-8021-4845-8924-374f38b641bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"guur2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["exp2\[Beta]0", "2"], 
       FractionBox["\[CapitalLambda]", "3"]}], "+", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}], ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q\[Theta]\[Theta]", ",", " ", "q\[Theta]\[Phi]"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"q\[Theta]\[Phi]", ",", " ", "q\[Phi]\[Phi]"}], "}"}]}], 
        "}"}], ".", 
       RowBox[{"{", 
        RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}]}]}], ")"}], 
    RowBox[{"-", "1"}]]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.834796382804867*^9, 3.834796409729741*^9}, {
  3.834797136133288*^9, 3.834797194668459*^9}, {3.834808183294694*^9, 
  3.8348082006759567`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e816aabb-706e-4d8a-9302-acd1dae2f907"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8348082148478928`*^9, 3.834814424008317*^9, 
  3.8352421938878727`*^9, 3.835243380035516*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"6d2416e6-3a92-4d79-a73d-6038d820a49f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gu\[Theta]r1", ",", "gu\[Phi]r1"}], "}"}], " ", "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"C\[Theta]\[Theta]", ",", "C\[Theta]\[Phi]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C\[Theta]\[Phi]", ",", "C\[Phi]\[Phi]"}], "}"}]}], "}"}], ".", 
    RowBox[{"{", 
     RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834808003853218*^9, 3.834808077171338*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b017d87a-a65a-4b35-91b5-dcef0f73c19d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.834808217913706*^9, 3.834814426722413*^9, 
  3.8352422021752987`*^9, 3.835243381462749*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"40371c10-54bd-4a2e-b8e3-d6d218088c36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"q\[Theta]\[Theta]", ",", " ", "q\[Theta]\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"q\[Theta]\[Phi]", ",", " ", "q\[Phi]\[Phi]"}], "}"}]}], 
       "}"}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gu\[Theta]r0", ",", "gu\[Phi]r0"}], "}"}], " ", "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"D\[Theta]\[Theta]", ",", "D\[Theta]\[Phi]"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"D\[Theta]\[Phi]", ",", "D\[Phi]\[Phi]"}], "}"}]}], "}"}], 
        ".", 
        RowBox[{"{", 
         RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.834808003853218*^9, 3.834808077171338*^9}, {
  3.834808238045897*^9, 3.834808281834489*^9}, {3.834808317290285*^9, 
  3.834808405243948*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"eb7342af-39fd-41c7-88ae-6a8a5b82ea08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", "a", " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
      SuperscriptBox[
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.834808405586583*^9, 3.8348144283951483`*^9, 
  3.835242204204876*^9, 3.83524338173236*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"ff6e15dc-9180-4642-a76f-24b3d0072c0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"q\[Theta]\[Theta]", ",", " ", "q\[Theta]\[Phi]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"q\[Theta]\[Phi]", ",", " ", "q\[Phi]\[Phi]"}], "}"}]}], 
       "}"}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gu\[Theta]rM1", ",", "gu\[Phi]rM1"}], "}"}], " ", "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"E\[Theta]\[Theta]", ",", "E\[Theta]\[Phi]"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"E\[Theta]\[Phi]", ",", "E\[Phi]\[Phi]"}], "}"}]}], "}"}], 
        ".", 
        RowBox[{"{", 
         RowBox[{"U\[Theta]0", ",", "U\[Phi]0"}], "}"}]}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"C\[Theta]\[Theta]", ",", "C\[Theta]\[Phi]"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"C\[Theta]\[Phi]", ",", "C\[Phi]\[Phi]"}], "}"}]}], "}"}], 
        ".", "U2"}]}], " ", ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.834808003853218*^9, 3.834808077171338*^9}, {
  3.834808238045897*^9, 3.834808281834489*^9}, {3.834808317290285*^9, 
  3.834808405243948*^9}, {3.834814282724308*^9, 3.834814359420911*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ec8dfa38-8000-41a4-bb4c-40ebdaa21d05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "4"}]], " ", "a", " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "a"}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "-", 
       RowBox[{"18", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"6", " ", "M", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"13", "/", "4"}]]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox["3", 
       RowBox[{"3", "/", "4"}]], " ", "a", " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"108", " ", "M", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"36", " ", "M", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"11", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.834814432125792*^9, 3.8352422371403933`*^9, 
  3.835243383402236*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a71004a9-3039-4787-99b0-e34c7f9f1f73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "boundary", " ", "metric", " ", "Compere", " ", "et", " ", "al", " ", 
   "equation", " ", 
   RowBox[{"(", "2.32", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.834750546989212*^9, 3.834750556233749*^9}, {
  3.834750610090238*^9, 3.8347506164169617`*^9}, {3.834751349994811*^9, 
  3.834751350683712*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"6b6b28bd-f580-44a5-bfa2-deb2709d94d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", "gur0", ")"}], "2"], 
    FractionBox["\[CapitalLambda]", "3"]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q\[Theta]\[Theta]", " ", 
      SuperscriptBox["U\[Theta]0", "2"]}], "+", 
     RowBox[{
     "2", " ", "q\[Theta]\[Phi]", " ", "U\[Theta]0", " ", "U\[Phi]0"}], " ", 
     "+", " ", 
     RowBox[{"q\[Phi]\[Phi]", " ", 
      SuperscriptBox["U\[Phi]0", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8341041208699093`*^9, 3.834104171401143*^9}, {
   3.834104246944396*^9, 3.8341042490237513`*^9}, {3.8341106282878036`*^9, 
   3.834110632753557*^9}, {3.834110705623829*^9, 3.8341107215402*^9}, 
   3.83411089643771*^9, {3.8341109776936073`*^9, 3.834110986789489*^9}, {
   3.834738581694803*^9, 3.83473861398822*^9}, 3.834750619839678*^9, {
   3.835242268196836*^9, 3.835242275285935*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"fdb910b2-ad4d-483f-8766-cf1ed214c906"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", "\[CapitalLambda]"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{{3.834104151629697*^9, 3.83410420042736*^9}, 
   3.834104249367296*^9, {3.834110619103878*^9, 3.834110633228403*^9}, 
   3.83411072254792*^9, 3.834110898151133*^9, 3.8341109876552753`*^9, 
   3.834111187597233*^9, 3.8341859185565157`*^9, 3.834192442343182*^9, 
   3.834738577568783*^9, 3.834738614669683*^9, 3.834738691097398*^9, {
   3.8347506517099037`*^9, 3.8347506548194532`*^9}, 3.8347513537959146`*^9, {
   3.8352422682791*^9, 3.8352422759304028`*^9}, 3.83524338490023*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"ed9ef862-1092-460f-99e1-efdcee78bac1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "\[CapitalLambda]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["\[Chi]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.835307381523383*^9, 3.83530741077131*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"1599e121-d3db-4005-8765-a1de9781d876"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.835307384999085*^9, 3.835307411254569*^9}},
 CellLabel->
  "Out[161]=",ExpressionUUID->"55a54849-dd1f-412d-9a41-e9527ca5830c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gBuu", "=", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], " ", "\[CapitalLambda]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834113814248188*^9, 3.834113821069275*^9}, 
   3.834738625694302*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"fd9e1172-eecf-496e-b533-1111dcb62a91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gBu\[Theta]", "=", "gu\[Theta]r2"}], ";"}]], "Input",
 CellChangeTimes->{{3.8341138230412903`*^9, 3.834113840587408*^9}, {
   3.834117775090988*^9, 3.8341177920541286`*^9}, {3.834192465333517*^9, 
   3.834192466100568*^9}, 3.8347386543962297`*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"1dc6dbf3-d58f-40d3-9615-a83cf001edac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gBu\[Phi]", "=", "gu\[Phi]r2"}], ";"}]], "Input",
 CellChangeTimes->{{3.8341138450317173`*^9, 3.834113849109717*^9}, {
  3.834117786955607*^9, 3.834117789474557*^9}, {3.8347386585896893`*^9, 
  3.834738661180732*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"21173b7d-0663-4fa6-ba36-dd0894b0eb16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gB\[Theta]\[Theta]", "=", "q\[Theta]\[Theta]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8341138865538807`*^9, 3.8341139164085207`*^9}, {
  3.834738666153013*^9, 3.8347386697063637`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"9a20a78c-e6b9-4264-a74f-dbfcb6f3b5f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gB\[Theta]\[Phi]", "=", "q\[Theta]\[Phi]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8341139218554487`*^9, 3.834113925636735*^9}, {
  3.834738673735186*^9, 3.834738676422186*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"70bff220-1acc-47ee-91c2-18425f4947b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gB\[Phi]\[Phi]", "=", "q\[Phi]\[Phi]"}], ";"}]], "Input",
 CellChangeTimes->{{3.834113930082363*^9, 3.834113937478303*^9}, {
  3.834738679174253*^9, 3.834738681699985*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"fbe8f09b-b939-40bc-b716-e8fbc3d2b703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"metricB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gBuu", ",", " ", "gBu\[Theta]", ",", " ", "gBu\[Phi]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "gBu\[Theta]", ",", "gB\[Theta]\[Theta]", ",", "gB\[Theta]\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gBu\[Phi]", ",", "gB\[Theta]\[Phi]", ",", "gB\[Phi]\[Phi]"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834113951208974*^9, 3.834114057614348*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"c68db63c-7bf0-43c0-a199-4595e82205ec"],

Cell[CellGroupData[{

Cell[BoxData["metricB"], "Input",
 CellChangeTimes->{{3.834114045606987*^9, 3.8341140850715733`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"da02f1c4-4103-48c5-8d3b-0600fa33f49b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[CapitalLambda]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], ",", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
       
       RowBox[{"(", 
        RowBox[{"18", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.834117826361211*^9, 3.8341178691484118`*^9, 
  3.834185942377236*^9, 3.8341924748743057`*^9, 3.834738700337647*^9, 
  3.834750663726988*^9, 3.834751357747707*^9, 3.835242284552238*^9, 
  3.835243388163342*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"1b587f8f-8e62-4674-8f21-b7e761acf6e3"]
}, Open  ]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8341153072025347`*^9, 3.834115307808744*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"c904c553-8276-494f-b49a-631443f6a129"],

Cell[CellGroupData[{

Cell[" RG&TC-Code", "Subsection",
 CellChangeTimes->{
  3.732767134260603*^9},ExpressionUUID->"19ab9571-dfd2-495f-b9ee-\
cf6fbd0733dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"98e519fc-d79d-4141-b697-dccbf50c5f29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->"In[2]:=",ExpressionUUID->"bef42ab1-cc22-490d-bc59-f50005c29508"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"60a07824-9998-4484-88bd-45d42edabd6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"086f98af-add6-478c-8d51-19496c89286a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"afbe88f3-bf3d-453d-99e2-0b05c097bdf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"190f31dd-9728-4f60-9fb6-0e0ea73488f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"c70d1b7c-40ae-4b35-b714-04bcfaa1a0ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"9ff4457a-5f52-4866-a4df-4e27c490022c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"8a0c5323-48f4-4ffb-9c6e-b5effd8f0247"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"a19cd4a7-8e68-4370-9d73-1fafd807675a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"65de1027-0057-455c-b536-082d2b8e241f"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"f87e493b-ad81-4dde-8f54-547a04aeea84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"899d0623-4a8e-4985-962f-0f6e6759b545"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"94ccfd39-0c58-4647-aadf-5dc5d9e4ed99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"19b71686-3474-4f7f-82db-cf757d79b660"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"adf7cd24-5fe7-43ed-82bf-27465a846498"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"6db675c2-8126-4d63-9485-8635db1fb1c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_:", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"5869eba1-017f-4117-b8eb-bc68d32a2cff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"67a00ac3-993a-41e9-90d2-14ff8ba0caf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"5a29099c-be13-4e37-8f03-cf271a3512b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"96f5dd8a-8d90-4220-85d2-43e9d5e13754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"1aafb089-6549-4400-aa91-06398c55a10e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"2d9802b1-25a5-4c97-bb58-c08d7ce7a813"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"f7625377-bcab-4795-af21-cbfa1d279fe4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"98e5cce7-d138-478f-976b-cb1a68772f61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"cba8619d-d429-4a45-84e0-5798ddcbd24f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"6d934e80-8738-420b-9611-315d76995ef6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"268c4992-021b-49f9-a293-55eecd8cf454"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"10bea865-ea22-46a3-b81a-9fcf9f073088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"579fa305-6fef-48ff-88bd-4b17f0e39e14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"ade1095f-d518-4933-86cc-721340b735a6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"a38915b9-f24c-4bf6-9cd5-b9340ecbca15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"82da5bfd-4c2e-4ed3-a525-4cc4cfeaefea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"ea634b04-54f7-4e03-91e6-ab8a1f58a78f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"65757c0a-e45f-46ac-89b0-bd9d5c2337f4"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"04f90576-5a33-46b7-92e2-b0bcfc8caeb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"c997d7eb-e40c-4ad5-91c7-76f64e3e533d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"10a5518a-2c0a-408f-b536-e4d18eec40de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"332efffe-5b4b-4f30-b888-de0c816851ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"b9856647-7fab-4492-8750-9a4e4519fe33"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"42043c9e-34c1-4e66-a870-bcecd4459882"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"08046f01-4b35-471e-a217-12dab1cc3be1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"1333505a-a161-4b87-8a72-7289d1386599"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"34fc2980-c2fc-4c70-b491-92c8e8080b8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"2f43db27-0531-4f56-acb0-d47ef623915d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"6fbace22-6a18-4052-bb5b-97eba6dde4c1"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"u", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834114975933373*^9, 3.834114979550647*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"bdc0a0ee-b702-4f0d-a208-65887652b295"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]", "=", " ", 
  RowBox[{"ArcCos", "[", "x", "]"}]}]], "Input",
 CellChangeTimes->{{3.834115247483748*^9, 3.834115276737186*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"cf21b9c1-fd11-4d03-aded-e5ba5c5ba021"],

Cell[BoxData[
 RowBox[{"ArcCos", "[", "x", "]"}]], "Output",
 CellChangeTimes->{{3.834115255813072*^9, 3.8341152772623053`*^9}, {
   3.8341153148286333`*^9, 3.834115337325058*^9}, 3.8341178954327393`*^9, 
   3.8341859555925713`*^9, 3.8341924851403103`*^9, 3.8347387098226233`*^9, 
   3.834750669470961*^9, 3.835242307002296*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f386b93c-08d7-46f1-88b2-499bfafa82bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"metricB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "\[CapitalLambda]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], ",", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "a", " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
        RowBox[{"6", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], 
         " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", "a", " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], ",", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834115056317545*^9, 3.834115060319351*^9}, 
   3.834117883163986*^9, 3.834738723432859*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"d29814dc-218b-430f-8ecc-aa854455503d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", "=", 
   RowBox[{
    RowBox[{"Dt", "[", "coord", "]"}], ".", "metricB", ".", 
    RowBox[{"Dt", "[", "coord", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834115225852981*^9, 3.834115241205372*^9}, {
   3.834115271885283*^9, 3.834115272354507*^9}, 3.834185968750515*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"c43b538a-d0db-4b0a-bddf-cec2c74d71b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ds2F", "=", 
  RowBox[{"Simplify", "[", "ds2", "]"}]}]], "Input",
 CellChangeTimes->{{3.834115339131074*^9, 3.8341153579229116`*^9}, {
  3.834115427233387*^9, 3.834115429593224*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"e256bbc3-e452-4ecd-9be7-9bb8b4643e2c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "\[CapitalLambda]", " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "u", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", "x", " ", "\[CapitalLambda]", " ", 
    RowBox[{"Dt", "[", "u", "]"}], " ", 
    RowBox[{"Dt", "[", "x", "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "x", "]"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]],
   "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
    RowBox[{"Dt", "[", "u", "]"}], " ", 
    RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", "x", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]", " ", 
    RowBox[{"Dt", "[", "x", "]"}], " ", 
    RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
   RowBox[{"3", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "\[Phi]", "]"}], "2"]}], 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], 
      "3"]}]]]}]], "Output",
 CellChangeTimes->{{3.834115339815172*^9, 3.834115359799964*^9}, 
   3.834115430448721*^9, 3.834117899300565*^9, 3.834185971437015*^9, 
   3.834192493892411*^9, 3.8347387281084337`*^9, 3.834750674269189*^9, 
   3.835242322621984*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"d6745248-a858-48d2-a0c8-ef47032e4734"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"metricFunc", "[", 
    RowBox[{"lineelement_", ",", "independentvars_List"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "lenindependent", ",", "differentials", ",", "diffmatrix", ",", 
       "metricform", ",", "varmetric", ",", "gh", ",", "sum", ",", "equation",
        ",", "rule"}], "}"}], ",", 
     RowBox[{
      RowBox[{"lenindependent", "=", 
       RowBox[{"Length", "[", "independentvars", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"differentials", "=", 
       RowBox[{"Dt", "/@", "independentvars"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"diffmatrix", "=", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "differentials", ",", "differentials"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"gh", ",", 
         RowBox[{"{", 
          RowBox[{"lenindependent", ",", "lenindependent"}], "}"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"varmetric", "=", 
       RowBox[{"Variables", "[", "metricform", "]"}]}], ";", 
      RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"sum", "=", 
           RowBox[{"sum", "+", 
            RowBox[{
             RowBox[{"metricform", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
             RowBox[{"diffmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sum", "=", 
       RowBox[{"sum", "-", "lineelement"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"equation", "=", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"sum", ",", "differentials"}], "]"}], "\[Equal]", "0"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"rule", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"equation", ",", "varmetric"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"On", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"metricform", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"metricform", "/.", "rule"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"metricform", "+", 
           RowBox[{"Transpose", "[", "metricform", "]"}]}], ")"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "metricform"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605859778796924*^9, 3.605859778804509*^9}, {
  3.7340022172510777`*^9, 3.7340022179536343`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"274cd66e-c8be-498e-aeb6-9ad94e7ea125"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"metricBx", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"ds2F", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "x", ",", "\[Phi]"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.834115438247527*^9, 3.834115467002055*^9}, {
  3.834116340069475*^9, 3.834116343812682*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d13216c8-cd42-4d0b-b877-4f725d429ad5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[CapitalLambda]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", "x", " ", "\[CapitalLambda]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", "x", " ", "\[CapitalLambda]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"9", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]"}], 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]"}], 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.834115453219323*^9, 3.834115468163474*^9}, {
   3.834116267492651*^9, 3.8341163442052603`*^9}, 3.8341179069288197`*^9, 
   3.834128195201557*^9, 3.834185975737772*^9, 3.834192495157238*^9, 
   3.8347387311608057`*^9, 3.8347506755055027`*^9, 3.8352423239086514`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"6392381e-a461-49b6-bc1f-786f4e633076"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"metricBx", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "x", ",", "\[Phi]"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.834114988853722*^9, {3.8341154579768972`*^9, 3.834115469760872*^9}, {
   3.834117141221236*^9, 3.834117147153104*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"53acc477-8381-42ff-8c34-52005af8c978"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", "\[CapitalLambda]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "x", " ", "\[CapitalLambda]"}], 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]]}], 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "x", " ", "\[CapitalLambda]"}], 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"9", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            "2"]}]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "x", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]"}], 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]]},
       {
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "x", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]"}], 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], 
             "3"]}]]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     3^Rational[1, 2] $CellContext`\[CapitalLambda] (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-3, 2], -$CellContext`a $CellContext`x (1 - $CellContext`x^2)^
       Rational[-1, 2] $CellContext`\[CapitalLambda]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      3^Rational[
        1, 2] $CellContext`a (-1 + $CellContext`x^2) $CellContext`\
\[CapitalLambda] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-3, 2]}, {-$CellContext`a $CellContext`x (
        1 - $CellContext`x^2)^Rational[-1, 2] $CellContext`\[CapitalLambda]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      Rational[-1, 3] (-1 + $CellContext`x^2)^(-1) (9 + 
        3 $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[1, 2] (
        3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-2) (9 + 
       6 $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^4 $CellContext`x^2 $CellContext`\[CapitalLambda]^2), \
$CellContext`a^2 $CellContext`x (1 - $CellContext`x^2)^
       Rational[1, 2] $CellContext`\[CapitalLambda]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda])}, {
     3^Rational[
        1, 2] $CellContext`a (-1 + $CellContext`x^2) $CellContext`\
\[CapitalLambda] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-3, 2], $CellContext`a^2 $CellContext`x (
        1 - $CellContext`x^2)^Rational[1, 2] $CellContext`\[CapitalLambda]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), \
-(-1 + $CellContext`x^2) (1 + 
        Rational[1, 3] $CellContext`a^2 $CellContext`\[CapitalLambda])^
       Rational[-1, 2]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.8352423252518377`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"46fca05f-5d13-4d34-95b1-bf9c72cc2865"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "\[CapitalLambda]", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "u", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "x", " ", "\[CapitalLambda]", " ", 
      RowBox[{"d", "[", "u", "]"}], " ", 
      RowBox[{"d", "[", "x", "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x", "]"}], "2"]}], 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["3"], " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
      RowBox[{"d", "[", "u", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "x", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}]], " ", "\[CapitalLambda]", " ", 
      RowBox[{"d", "[", "x", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}]}], 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"]}], 
     SqrtBox[
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", 
   3^Rational[1, 2] $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 2] $CellContext`d[$CellContext`u]^2 - 
   2 $CellContext`a $CellContext`x (1 - $CellContext`x^2)^
    Rational[-1, 2] $CellContext`\[CapitalLambda] (
     3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) $CellContext`d[$CellContext`u] \
$CellContext`d[$CellContext`x] - 
   3^Rational[-1, 2] (-1 + $CellContext`x^2)^(-1) (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
    Rational[1, 2] (
     3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-2) (9 + 
    6 $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^4 $CellContext`x^2 $CellContext`\[CapitalLambda]^2) \
$CellContext`d[$CellContext`x]^2 + 
   2 3^Rational[
      1, 2] $CellContext`a (-1 + $CellContext`x^2) $CellContext`\
\[CapitalLambda] (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
     Rational[-3, 
       2] $CellContext`d[$CellContext`u] $CellContext`d[$CellContext`\[Phi]] + 
   2 $CellContext`a^2 $CellContext`x (1 - $CellContext`x^2)^
     Rational[1, 2] $CellContext`\[CapitalLambda] (
      3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) $CellContext`d[$CellContext`x] \
$CellContext`d[$CellContext`\[Phi]] - 
   3^Rational[1, 2] (-1 + $CellContext`x^2) (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^
    Rational[-1, 2] $CellContext`d[$CellContext`\[Phi]]^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.835242325256064*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"9b28d0a8-58b3-4ef2-80a4-f283beb40c6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          RowBox[{"5", "/", "2"}]], 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", "\[CapitalLambda]"}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}]]}]]}], 
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], 
         RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
           ")"}]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}]]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}]]}]]}], 
        "0"},
       {
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], 
         RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], 
        "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], 
          RowBox[{
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
     Rational[1, 3] 
      3^Rational[-1, 2] $CellContext`\[CapitalLambda]^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[5, 2], 
      Rational[-1, 3] $CellContext`a $CellContext`x (1 - $CellContext`x^2)^
       Rational[-1, 2] (-1 + $CellContext`x^2) (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]), 
      3^Rational[-1, 2] $CellContext`a (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[3, 2]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda])}, {
     Rational[-1, 3] $CellContext`a $CellContext`x (1 - $CellContext`x^2)^
       Rational[-1, 2] (-1 + $CellContext`x^2) (
       3 + $CellContext`a^2 $CellContext`\[CapitalLambda]), -3^
       Rational[-1, 2] (-1 + $CellContext`x^2) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[-1, 2] (
       3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      0}, {3^Rational[-1, 2] $CellContext`a (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[3, 2]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      0, -3^Rational[-1, 2] (-1 + $CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^Rational[3, 2]/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.835242325450067*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"a3c5c2ba-64b1-4e2b-9d91-364669ccbece"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.20730300000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.20730300000000002`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.835242325452238*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"27db89a0-1989-4525-9ac8-208f008ec273"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.029541999999999735`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.029541999999999735`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.835242325484332*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"af32432c-fadc-433f-be44-0b8762872d7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.013439999999999674`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.013439999999999674`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.83524232551446*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"9ca94902-f21b-4ff6-a6e5-8b0fc3144618"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.027223999999999915`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.027223999999999915`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.835242325545827*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"d281ca73-4ff2-4c9c-96f6-d0b5152c8d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.011235000000000106`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.011235000000000106`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.8352423255472183`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"f58c5f6f-c295-4f20-8476-1ea6d9dcbbc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.00003299999999972769`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.00003299999999972769, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.8352423255482616`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"af2bd8ab-1a9c-4520-9761-8bf334251994"],

Cell[BoxData["\<\"Testing for 3-dim conformal flatness...\"\>"], "Output",
 CellChangeTimes->{3.8352423255522757`*^9},
 FontSize->16,
 FontSlant->"Italic",
 FontColor->RGBColor[
  1, 0, 1],ExpressionUUID->"06a99859-5eca-4901-9aee-ed9751d4a5c4"],

Cell[BoxData["\<\"Conformally Flat\"\>"], "Output",
 CellChangeTimes->{3.835242325659114*^9},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[
  1, 0, 1],ExpressionUUID->"7dd16aed-5352-4fbc-93ff-4b8f8807abbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.018752999999999798`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.018752999999999798`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.834115500651861*^9, {3.834116269005805*^9, 3.834116285681036*^9}, 
   3.834116347073287*^9, 3.8341171483753138`*^9, 3.8341179428461733`*^9, 
   3.834185977804451*^9, 3.8341924968821287`*^9, 3.834738732276409*^9, 
   3.834750676457822*^9, 3.83524232569221*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"a167db0c-4472-4f59-80d3-1ce10e031a54"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1370, 880},
WindowMargins->{{Automatic, -27}, {-95, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 59, "Input",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],
Cell[736, 24, 786, 14, 183, "Input",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],
Cell[CellGroupData[{
Cell[1547, 42, 251, 4, 134, "Section",ExpressionUUID->"da78d9cb-266f-45f6-8bd0-4632e944f9a5"],
Cell[CellGroupData[{
Cell[1823, 50, 161, 3, 107, "Subsection",ExpressionUUID->"23947949-c2be-458a-8443-23002c5a9efd"],
Cell[1987, 55, 212, 4, 59, "Input",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],
Cell[CellGroupData[{
Cell[2224, 63, 405, 9, 59, "Input",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],
Cell[2632, 74, 1707, 27, 70, "Output",ExpressionUUID->"f925edee-5c43-4acc-813e-2943e2f4c6e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4376, 106, 350, 8, 59, "Input",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],
Cell[4729, 116, 1720, 27, 70, "Output",ExpressionUUID->"f4c4591f-8a21-46f6-8168-94cdabff7e0e"]
}, Open  ]],
Cell[6464, 146, 306, 7, 89, "Input",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],
Cell[6773, 155, 680, 15, 74, "Input",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],
Cell[7456, 172, 784, 19, 87, "Input",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],
Cell[8243, 193, 577, 14, 87, "Input",ExpressionUUID->"3382a206-4a8f-4c21-aaa0-0ca1d87d2048"],
Cell[8823, 209, 333, 8, 87, "Input",ExpressionUUID->"fbd97570-ccfb-4839-8360-1a93c73fece2"],
Cell[9159, 219, 496, 15, 75, "Input",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],
Cell[9658, 236, 633, 19, 106, "Input",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],
Cell[10294, 257, 416, 10, 84, "Input",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],
Cell[CellGroupData[{
Cell[10735, 271, 552, 14, 65, "Input",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],
Cell[11290, 287, 1039, 24, 70, "Output",ExpressionUUID->"1dd6b680-601b-443b-98d0-c2558e394fdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12366, 316, 872, 22, 86, "Input",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],
Cell[13241, 340, 1510, 39, 70, "Output",ExpressionUUID->"3335886b-db7e-4271-8c01-164c64bf5e67"]
}, Open  ]],
Cell[14766, 382, 1204, 35, 107, "Input",ExpressionUUID->"a0eb3db4-3893-4485-84dd-8ee475ab11c3"],
Cell[15973, 419, 5522, 142, 476, "Input",ExpressionUUID->"228c163a-83b7-4859-97c7-9001b6c60870"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21544, 567, 150, 3, 106, "Subtitle",ExpressionUUID->"5f6c43ca-b175-43fe-b167-37686fbcf33c"],
Cell[CellGroupData[{
Cell[21719, 574, 854, 24, 148, "Input",ExpressionUUID->"8600eb9b-19e6-487c-b95f-f6ecd440b992"],
Cell[22576, 600, 2403, 66, 70, "Output",ExpressionUUID->"1dad129c-19b1-4152-8597-48ccdde02cb0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25028, 672, 150, 3, 106, "Subtitle",ExpressionUUID->"56860bd9-17da-4b38-beff-5f069fb2f57f"],
Cell[CellGroupData[{
Cell[25203, 679, 797, 21, 88, "Input",ExpressionUUID->"82b7e400-e624-48be-98d7-445f15e417ee"],
Cell[26003, 702, 3855, 99, 70, "Output",ExpressionUUID->"f7e719d4-5445-48e3-a84a-9838b6aa7e5a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29907, 807, 206, 4, 106, "Subtitle",ExpressionUUID->"e9f1b47c-0dba-46cd-92a7-b9e8ea5ad833"],
Cell[CellGroupData[{
Cell[30138, 815, 1415, 39, 168, "Input",ExpressionUUID->"398a3118-82c4-442b-b924-95888f7b1c46"],
Cell[31556, 856, 4351, 109, 70, "Output",ExpressionUUID->"5e91b540-4dc4-41db-85fb-146e46d4f81c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35956, 971, 206, 4, 106, "Subtitle",ExpressionUUID->"1699d912-c0ee-48e1-b2ab-96c10d93847a"],
Cell[CellGroupData[{
Cell[36187, 979, 1586, 37, 272, "Input",ExpressionUUID->"d9893304-69df-4a84-8792-5c4e3b31f796"],
Cell[37776, 1018, 7437, 181, 70, "Output",ExpressionUUID->"f12eca98-eb51-4003-b8df-2bca5a8be0ff"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45262, 1205, 310, 5, 106, "Subtitle",ExpressionUUID->"cafa0c8c-e2aa-4d93-8b7e-00d9b7d57f20"],
Cell[CellGroupData[{
Cell[45597, 1214, 1480, 39, 171, "Input",ExpressionUUID->"6f573969-e314-4bd3-b969-7f7a517b259a"],
Cell[47080, 1255, 4168, 106, 70, "Output",ExpressionUUID->"21060bcf-2bfc-447a-8758-ab0fb3beb8e4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[51297, 1367, 333, 4, 106, "Subtitle",ExpressionUUID->"11d6d8f0-3c6b-488f-b7e4-a91ec4b37225"],
Cell[CellGroupData[{
Cell[51655, 1375, 1705, 43, 291, "Input",ExpressionUUID->"7a5edc58-9c8a-46a1-bf6d-433a44c6dedf"],
Cell[53363, 1420, 6526, 164, 70, "Output",ExpressionUUID->"3ccba1a3-305d-4d21-8bd8-61bd75844479"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59938, 1590, 263, 4, 106, "Subtitle",ExpressionUUID->"ba7b362a-724c-46ec-8919-a4b1c75b4532"],
Cell[CellGroupData[{
Cell[60226, 1598, 2200, 52, 435, "Input",ExpressionUUID->"f6fe82e9-7b23-45c5-9086-c054f173511d"],
Cell[62429, 1652, 8780, 212, 70, "Output",ExpressionUUID->"71861a8b-1a11-4673-9543-910496580e02"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[71258, 1870, 170, 3, 102, "Section",ExpressionUUID->"f3665c57-21cc-4c3c-aea8-271024a3a406"],
Cell[CellGroupData[{
Cell[71453, 1877, 550, 10, 65, "Input",ExpressionUUID->"87de759c-de08-49b2-9a1c-efa12b973e7d"],
Cell[72006, 1889, 4195, 112, 257, "Output",ExpressionUUID->"d9691b2e-a334-49c7-9f5c-e2243ff04b78"]
}, Open  ]]
}, Open  ]],
Cell[76228, 2005, 364, 8, 59, "Input",ExpressionUUID->"ef8ca45c-0ca7-4c87-8aaf-186d1574f4b0"],
Cell[76595, 2015, 562, 13, 93, "Input",ExpressionUUID->"9e93a1b9-c516-4899-9299-cc81790b1ef9"],
Cell[77160, 2030, 658, 18, 95, "Input",ExpressionUUID->"3f126df7-16df-4821-a807-8613a34eb1de"],
Cell[77821, 2050, 731, 20, 102, "Input",ExpressionUUID->"73b41b9f-7a8e-491a-a063-5e629a8d9970"],
Cell[CellGroupData[{
Cell[78577, 2074, 1316, 26, 93, "Input",ExpressionUUID->"e47c8f78-ba8e-4915-b65d-18c84b105f2d"],
Cell[79896, 2102, 3374, 92, 248, "Output",ExpressionUUID->"1e07c0d9-ec19-411c-bfa5-26fc194cd14b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83307, 2199, 666, 13, 59, "Input",ExpressionUUID->"25905764-bc5b-4bbb-8cbb-a144727ea71d"],
Cell[83976, 2214, 2200, 40, 87, "Output",ExpressionUUID->"b04c7838-2a4e-483c-b91f-fed4b0524057"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86213, 2259, 187, 3, 134, "Section",ExpressionUUID->"609a9bf7-647d-40db-9f13-a64041c8aee5"],
Cell[CellGroupData[{
Cell[86425, 2266, 789, 19, 59, "Input",ExpressionUUID->"30e34c02-c18e-42ba-90af-3d9a0f45cec6"],
Cell[87217, 2287, 6224, 163, 440, "Output",ExpressionUUID->"c9864ba4-b936-464f-8d7f-ab98a6989e99"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93490, 2456, 150, 3, 134, "Section",ExpressionUUID->"913d2449-61b4-47d0-9655-88f9f0b6e0ca"],
Cell[CellGroupData[{
Cell[93665, 2463, 1044, 25, 111, "Input",ExpressionUUID->"1e7e2fe6-140d-4ee5-b458-110e2b951bc2"],
Cell[94712, 2490, 2091, 54, 109, "Output",ExpressionUUID->"355c6b01-1dac-4ecd-83df-450fde6f3142"]
}, Open  ]],
Cell[96818, 2547, 551, 16, 109, "Input",ExpressionUUID->"881ec77c-b110-4e55-bbf2-f35b05a4b053"]
}, Open  ]],
Cell[97384, 2566, 245, 5, 59, "Input",ExpressionUUID->"f76bc6a7-031f-4904-9919-8b5d3d412853"],
Cell[97632, 2573, 670, 13, 65, "Input",ExpressionUUID->"6fbf7aba-7a9b-40b9-9fd3-72daa42373f3"],
Cell[CellGroupData[{
Cell[98327, 2590, 503, 13, 91, "Input",ExpressionUUID->"4ae6b445-9be2-489b-87ae-7cf256637d36"],
Cell[98833, 2605, 965, 27, 100, "Output",ExpressionUUID->"afe460af-f173-4217-8819-1e1c2658352b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99835, 2637, 296, 7, 93, "Input",ExpressionUUID->"1ca50967-b299-46b9-a8c3-d94647234246"],
Cell[100134, 2646, 656, 18, 118, "Output",ExpressionUUID->"f2fab650-1de2-4456-8a5a-8cb377b41360"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100827, 2669, 481, 12, 65, "Input",ExpressionUUID->"47b90939-bd94-4392-bf39-86296517c3cc"],
Cell[101311, 2683, 389, 5, 67, "Output",ExpressionUUID->"e9e2383b-31c5-456b-9d3b-0c21612d9a40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101737, 2693, 162, 3, 134, "Section",ExpressionUUID->"65bcfcaf-849f-440c-b3f7-dc1aab8899a7"],
Cell[CellGroupData[{
Cell[101924, 2700, 974, 18, 59, "Input",ExpressionUUID->"3f8b2518-a1a4-4241-b94f-c9567e5d56a9"],
Cell[102901, 2720, 11315, 274, 613, "Output",ExpressionUUID->"7a9a49be-b56c-4d71-9941-3eadb8a2c5fd"]
}, Open  ]],
Cell[114231, 2997, 449, 9, 65, "Input",ExpressionUUID->"920fad5c-cd28-4c0a-a3b8-d8e78d1ff0be"],
Cell[114683, 3008, 427, 9, 59, "Input",ExpressionUUID->"fb5428e9-7f08-44bd-b052-a3c6b5330fca"],
Cell[115113, 3019, 1323, 36, 113, "Input",ExpressionUUID->"ae006e56-2358-4068-ad32-343dfc36f2a8"],
Cell[116439, 3057, 378, 8, 59, "Input",ExpressionUUID->"04bc934d-0eed-44f6-b5be-25f69b576069"]
}, Open  ]],
Cell[116832, 3068, 465, 11, 87, "Input",ExpressionUUID->"5f040d1a-6eb0-4ee7-9908-b8556d66d6d8"],
Cell[CellGroupData[{
Cell[117322, 3083, 883, 22, 109, "Input",ExpressionUUID->"6c6a22ff-213f-4ccf-84ee-23faf7efe0c3"],
Cell[118208, 3107, 408, 6, 67, "Output",ExpressionUUID->"cabb48c1-cb30-4f42-af81-b577d571e550"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118653, 3118, 160, 3, 134, "Section",ExpressionUUID->"4394e401-bfe9-404c-83f4-a72fdb6efc1b"],
Cell[CellGroupData[{
Cell[118838, 3125, 677, 14, 59, "Input",ExpressionUUID->"d59d568e-3cf9-411f-ad34-71981f7a6fc1"],
Cell[119518, 3141, 3615, 90, 250, "Output",ExpressionUUID->"2e78032d-1037-4768-9340-d0e7457af18a"]
}, Open  ]],
Cell[123148, 3234, 418, 9, 65, "Input",ExpressionUUID->"a678c217-b1d1-4475-ba51-55f9539ae6d0"],
Cell[123569, 3245, 414, 9, 59, "Input",ExpressionUUID->"b0475b0a-2057-40da-896d-59eb8dc37e2c"],
Cell[123986, 3256, 405, 11, 98, "Input",ExpressionUUID->"c7bd3da6-ac27-4568-a24b-4f97cc7bed47"],
Cell[124394, 3269, 368, 8, 59, "Input",ExpressionUUID->"5c84da97-ffac-48d8-85fa-0e7c517f9a5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124799, 3282, 386, 10, 107, "Input",ExpressionUUID->"dda10310-87ee-4e6e-9544-f2167f35e91b"],
Cell[125188, 3294, 340, 5, 67, "Output",ExpressionUUID->"b189e7c0-f964-4c3e-8d95-e34856393038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125565, 3304, 210, 4, 134, "Section",ExpressionUUID->"bb50774c-cf15-41f4-9c87-d78e958a06a9"],
Cell[CellGroupData[{
Cell[125800, 3312, 826, 20, 65, "Input",ExpressionUUID->"501af03e-095c-45ff-bb39-4c3d5120258d"],
Cell[126629, 3334, 5708, 144, 304, "Output",ExpressionUUID->"27f3481e-5083-4c58-8826-d655108a4d7e"]
}, Open  ]],
Cell[132352, 3481, 494, 10, 65, "Input",ExpressionUUID->"783dd1ac-a21c-4f48-a036-59849224106d"],
Cell[132849, 3493, 492, 10, 59, "Input",ExpressionUUID->"c12d59f3-fe5d-4b30-a45f-0316b8107874"],
Cell[133344, 3505, 934, 25, 129, "Input",ExpressionUUID->"6a52b1bf-91eb-40a0-ad3c-a83869b2f84e"],
Cell[134281, 3532, 469, 10, 59, "Input",ExpressionUUID->"b2cea9b5-0846-45d0-bde0-ba5a509c00a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134787, 3547, 678, 17, 93, "Input",ExpressionUUID->"5030069a-f17c-4bdf-910f-e07dfee1a2cd"],
Cell[135468, 3566, 341, 5, 67, "Output",ExpressionUUID->"8e127415-9ee3-4e61-9868-41c0700212ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135846, 3576, 264, 5, 65, "Input",ExpressionUUID->"f8b18ac7-45c3-4e02-af22-2034a514bb76"],
Cell[136113, 3583, 642, 10, 67, "Output",ExpressionUUID->"0e76eda5-8bc1-499e-8c7e-f68b35729f75"]
}, Open  ]],
Cell[136770, 3596, 157, 3, 134, "Section",ExpressionUUID->"030d5f53-0930-47c8-83b8-da13d2890f39"],
Cell[CellGroupData[{
Cell[136952, 3603, 1635, 37, 183, "Input",ExpressionUUID->"75bd730b-ecf1-4b94-990a-db0c7554bbde"],
Cell[138590, 3642, 7109, 180, 369, "Output",ExpressionUUID->"6f0d143c-8009-4f49-9f4c-600455740444"]
}, Open  ]],
Cell[145714, 3825, 560, 11, 65, "Input",ExpressionUUID->"4e9deba9-08c7-4b92-899f-b12e6d6bb2e1"],
Cell[146277, 3838, 556, 11, 59, "Input",ExpressionUUID->"ae027e5a-3c37-4b34-ad6b-421ea41feeeb"],
Cell[146836, 3851, 1467, 38, 118, "Input",ExpressionUUID->"f3faea31-060c-45c4-8998-becb77f6aa5e"],
Cell[148306, 3891, 536, 11, 59, "Input",ExpressionUUID->"0e32f11a-e94d-4069-a0a2-4b56c2c857b4"],
Cell[CellGroupData[{
Cell[148867, 3906, 206, 4, 134, "Section",ExpressionUUID->"58c3e3d0-0565-4db8-8a95-6fd6ca1ec995"],
Cell[CellGroupData[{
Cell[149098, 3914, 789, 19, 65, "Input",ExpressionUUID->"859cb3ec-f10e-4dde-8c90-3bd99e34b4f1"],
Cell[149890, 3935, 3747, 101, 229, "Output",ExpressionUUID->"a7e92b56-2e13-4b69-a1ab-bba055d1e30e"]
}, Open  ]],
Cell[153652, 4039, 606, 12, 65, "Input",ExpressionUUID->"694c4da5-781f-43d3-ae4c-ae9275fbac56"],
Cell[154261, 4053, 602, 12, 59, "Input",ExpressionUUID->"1b54ac23-5704-46bf-957e-c64c00b268a1"],
Cell[154866, 4067, 759, 20, 113, "Input",ExpressionUUID->"5b40d7f8-6d07-4ba7-8661-1272615bb737"],
Cell[155628, 4089, 578, 11, 59, "Input",ExpressionUUID->"ca0c8b7f-276d-405a-b165-a83c74af8f80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156243, 4105, 148, 3, 134, "Section",ExpressionUUID->"3c3432ee-051f-4476-ae17-f19fdaef7b34"],
Cell[CellGroupData[{
Cell[156416, 4112, 810, 20, 65, "Input",ExpressionUUID->"9d599767-4c89-437c-a559-f2076ad81144"],
Cell[157229, 4134, 4239, 110, 207, "Output",ExpressionUUID->"33dc0f0f-bd7a-439a-9c25-db8540ddedb8"]
}, Open  ]],
Cell[161483, 4247, 322, 7, 65, "Input",ExpressionUUID->"c6621366-1a80-4b58-811a-35b7414808fa"],
Cell[161808, 4256, 291, 6, 59, "Input",ExpressionUUID->"ce7aeb9c-4030-47c9-9a40-ad2d8a1a8042"],
Cell[162102, 4264, 792, 23, 113, "Input",ExpressionUUID->"d1e75b93-52e7-4754-b6a3-da76ddc2711b"],
Cell[162897, 4289, 318, 7, 59, "Input",ExpressionUUID->"0b3a1e6e-b3d3-4114-9f46-a7d6b8f9c30c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163252, 4301, 237, 6, 210, "Section",ExpressionUUID->"4a17076e-3b2b-46b0-a140-e875bda26887"],
Cell[CellGroupData[{
Cell[163514, 4311, 1239, 30, 111, "Input",ExpressionUUID->"3143b774-291b-4f98-ae99-71d5117a7b90"],
Cell[164756, 4343, 1623, 40, 132, "Output",ExpressionUUID->"67966313-6d95-461a-93f0-17cc4d9afdb0"]
}, Open  ]],
Cell[166394, 4386, 239, 4, 59, "Input",ExpressionUUID->"f3c540f5-5c88-4437-b424-c81066ccf7f8"],
Cell[166636, 4392, 612, 16, 115, "Input",ExpressionUUID->"c07f0af6-1c0e-40d3-aef1-700e5ea09ed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167285, 4413, 540, 14, 97, "Input",ExpressionUUID->"f8f8b092-4ae1-40c0-b0eb-81f1821a176c"],
Cell[167828, 4429, 173, 2, 67, "Output",ExpressionUUID->"9489d980-69b5-4b4e-a443-7d14886c8578"]
}, Open  ]],
Cell[168016, 4434, 789, 21, 101, "Input",ExpressionUUID->"839bf65d-8d26-48ef-8dde-03e4382a8ed1"],
Cell[CellGroupData[{
Cell[168830, 4459, 472, 11, 93, "Input",ExpressionUUID->"fd6e9c88-b576-4579-8789-db03bae01fdc"],
Cell[169305, 4472, 196, 3, 67, "Output",ExpressionUUID->"fe8df282-8021-4845-8924-374f38b641bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169538, 4480, 989, 26, 146, "Input",ExpressionUUID->"e816aabb-706e-4d8a-9302-acd1dae2f907"],
Cell[170530, 4508, 222, 3, 67, "Output",ExpressionUUID->"6d2416e6-3a92-4d79-a73d-6038d820a49f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170789, 4516, 611, 15, 59, "Input",ExpressionUUID->"b017d87a-a65a-4b35-91b5-dcef0f73c19d"],
Cell[171403, 4533, 265, 5, 67, "Output",ExpressionUUID->"40371c10-54bd-4a2e-b8e3-d6d218088c36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171705, 4543, 1168, 33, 183, "Input",ExpressionUUID->"eb7342af-39fd-41c7-88ae-6a8a5b82ea08"],
Cell[172876, 4578, 1376, 40, 110, "Output",ExpressionUUID->"ff6e15dc-9180-4642-a76f-24b3d0072c0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174289, 4623, 1517, 41, 224, "Input",ExpressionUUID->"ec8dfa38-8000-41a4-bb4c-40ebdaa21d05"],
Cell[175809, 4666, 2643, 73, 218, "Output",ExpressionUUID->"a71004a9-3039-4787-99b0-e34c7f9f1f73"]
}, Open  ]],
Cell[178467, 4742, 440, 9, 59, "Input",ExpressionUUID->"6b6b28bd-f580-44a5-bfa2-deb2709d94d2"],
Cell[CellGroupData[{
Cell[178932, 4755, 998, 22, 87, "Input",ExpressionUUID->"fdb910b2-ad4d-483f-8766-cf1ed214c906"],
Cell[179933, 4779, 843, 17, 110, "Output",ExpressionUUID->"ed9ef862-1092-460f-99e1-efdcee78bac1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180813, 4801, 703, 22, 137, "Input",ExpressionUUID->"1599e121-d3db-4005-8765-a1de9781d876"],
Cell[181519, 4825, 177, 3, 89, "Output",ExpressionUUID->"55a54849-dd1f-412d-9a41-e9527ca5830c"]
}, Open  ]],
Cell[181711, 4831, 496, 14, 115, "Input",ExpressionUUID->"fd9e1172-eecf-496e-b533-1111dcb62a91"],
Cell[182210, 4847, 361, 6, 59, "Input",ExpressionUUID->"1dc6dbf3-d58f-40d3-9615-a83cf001edac"],
Cell[182574, 4855, 331, 6, 59, "Input",ExpressionUUID->"21173b7d-0663-4fa6-ba36-dd0894b0eb16"],
Cell[182908, 4863, 300, 5, 59, "Input",ExpressionUUID->"9a20a78c-e6b9-4264-a74f-dbfcb6f3b5f1"],
Cell[183211, 4870, 292, 5, 59, "Input",ExpressionUUID->"70bff220-1acc-47ee-91c2-18425f4947b3"],
Cell[183506, 4877, 286, 5, 59, "Input",ExpressionUUID->"fbe8f09b-b939-40bc-b716-e8fbc3d2b703"],
Cell[183795, 4884, 602, 16, 59, "Input",ExpressionUUID->"c68db63c-7bf0-43c0-a199-4595e82205ec"],
Cell[CellGroupData[{
Cell[184422, 4904, 180, 2, 59, "Input",ExpressionUUID->"da02f1c4-4103-48c5-8d3b-0600fa33f49b"],
Cell[184605, 4908, 4950, 138, 477, "Output",ExpressionUUID->"1b587f8f-8e62-4674-8f21-b7e761acf6e3"]
}, Open  ]],
Cell[189570, 5049, 181, 3, 59, "Input",ExpressionUUID->"c904c553-8276-494f-b49a-631443f6a129"],
Cell[CellGroupData[{
Cell[189776, 5056, 135, 3, 107, "Subsection",ExpressionUUID->"19ab9571-dfd2-495f-b9ee-cf6fbd0733dc"],
Cell[189914, 5061, 265, 6, 60, "Input",ExpressionUUID->"98e519fc-d79d-4141-b697-dccbf50c5f29"],
Cell[190182, 5069, 799, 25, 66, "Input",ExpressionUUID->"bef42ab1-cc22-490d-bc59-f50005c29508"],
Cell[190984, 5096, 739, 22, 188, "Input",ExpressionUUID->"60a07824-9998-4484-88bd-45d42edabd6e"],
Cell[191726, 5120, 1818, 58, 314, "Input",ExpressionUUID->"086f98af-add6-478c-8d51-19496c89286a"],
Cell[193547, 5180, 396, 11, 60, "Input",ExpressionUUID->"afbe88f3-bf3d-453d-99e2-0b05c097bdf3"],
Cell[193946, 5193, 405, 11, 60, "Input",ExpressionUUID->"190f31dd-9728-4f60-9fb6-0e0ea73488f4"],
Cell[194354, 5206, 409, 11, 60, "Input",ExpressionUUID->"c70d1b7c-40ae-4b35-b714-04bcfaa1a0ee"],
Cell[CellGroupData[{
Cell[194788, 5221, 400, 12, 60, "Input",ExpressionUUID->"9ff4457a-5f52-4866-a4df-4e27c490022c"],
Cell[195191, 5235, 994, 29, 82, "Input",ExpressionUUID->"8a0c5323-48f4-4ffb-9c6e-b5effd8f0247"],
Cell[196188, 5266, 1088, 36, 82, "Input",ExpressionUUID->"a19cd4a7-8e68-4370-9d73-1fafd807675a"],
Cell[197279, 5304, 1565, 44, 142, "Input",ExpressionUUID->"65de1027-0057-455c-b536-082d2b8e241f"]
}, Closed]],
Cell[198859, 5351, 1457, 42, 138, "Input",ExpressionUUID->"f87e493b-ad81-4dde-8f54-547a04aeea84"],
Cell[200319, 5395, 246, 6, 60, "Input",ExpressionUUID->"899d0623-4a8e-4985-962f-0f6e6759b545"],
Cell[200568, 5403, 386, 10, 60, "Input",ExpressionUUID->"94ccfd39-0c58-4647-aadf-5dc5d9e4ed99"],
Cell[CellGroupData[{
Cell[200979, 5417, 1899, 53, 230, "Input",ExpressionUUID->"19b71686-3474-4f7f-82db-cf757d79b660"],
Cell[202881, 5472, 1622, 45, 142, "Input",ExpressionUUID->"adf7cd24-5fe7-43ed-82bf-27465a846498"]
}, Closed]],
Cell[204518, 5520, 438, 12, 52, "Input",ExpressionUUID->"6db675c2-8126-4d63-9485-8635db1fb1c5"],
Cell[204959, 5534, 948, 24, 146, "Input",ExpressionUUID->"5869eba1-017f-4117-b8eb-bc68d32a2cff"],
Cell[205910, 5560, 404, 11, 60, "Input",ExpressionUUID->"67a00ac3-993a-41e9-90d2-14ff8ba0caf1"],
Cell[206317, 5573, 856, 25, 146, "Input",ExpressionUUID->"5a29099c-be13-4e37-8f03-cf271a3512b2"],
Cell[207176, 5600, 46434, 1198, 7392, "Input",ExpressionUUID->"96f5dd8a-8d90-4220-85d2-43e9d5e13754"],
Cell[253613, 6800, 1005, 28, 104, "Input",ExpressionUUID->"1aafb089-6549-4400-aa91-06398c55a10e"],
Cell[254621, 6830, 4594, 134, 356, "Input",ExpressionUUID->"2d9802b1-25a5-4c97-bb58-c08d7ce7a813"],
Cell[259218, 6966, 2379, 79, 272, "Input",ExpressionUUID->"f7625377-bcab-4795-af21-cbfa1d279fe4"],
Cell[261600, 7047, 1113, 32, 146, "Input",ExpressionUUID->"98e5cce7-d138-478f-976b-cb1a68772f61"],
Cell[262716, 7081, 573, 16, 60, "Input",ExpressionUUID->"cba8619d-d429-4a45-84e0-5798ddcbd24f"],
Cell[263292, 7099, 573, 16, 60, "Input",ExpressionUUID->"6d934e80-8738-420b-9611-315d76995ef6"],
Cell[CellGroupData[{
Cell[263890, 7119, 2887, 79, 356, "Input",ExpressionUUID->"268c4992-021b-49f9-a293-55eecd8cf454"],
Cell[266780, 7200, 630, 20, 140, "Input",ExpressionUUID->"10bea865-ea22-46a3-b81a-9fcf9f073088"],
Cell[267413, 7222, 2468, 67, 140, "Input",ExpressionUUID->"579fa305-6fef-48ff-88bd-4b17f0e39e14"],
Cell[269884, 7291, 2371, 65, 140, "Input",ExpressionUUID->"ade1095f-d518-4933-86cc-721340b735a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[272292, 7361, 1260, 36, 138, "Input",ExpressionUUID->"a38915b9-f24c-4bf6-9cd5-b9340ecbca15"],
Cell[273555, 7399, 503, 16, 52, "Input",ExpressionUUID->"82da5bfd-4c2e-4ed3-a525-4cc4cfeaefea"],
Cell[274061, 7417, 3089, 87, 232, "Input",ExpressionUUID->"ea634b04-54f7-4e03-91e6-ab8a1f58a78f"],
Cell[277153, 7506, 1532, 46, 142, "Input",ExpressionUUID->"65757c0a-e45f-46ac-89b0-bd9d5c2337f4"]
}, Closed]],
Cell[278700, 7555, 267, 6, 52, "Input",ExpressionUUID->"04f90576-5a33-46b7-92e2-b0bcfc8caeb2"],
Cell[278970, 7563, 9161, 234, 944, "Input",ExpressionUUID->"c997d7eb-e40c-4ad5-91c7-76f64e3e533d"],
Cell[CellGroupData[{
Cell[288156, 7801, 614, 18, 146, "Input",ExpressionUUID->"10a5518a-2c0a-408f-b536-e4d18eec40de"],
Cell[288773, 7821, 1804, 52, 140, "Input",ExpressionUUID->"332efffe-5b4b-4f30-b888-de0c816851ba"],
Cell[290580, 7875, 2271, 67, 140, "Input",ExpressionUUID->"b9856647-7fab-4492-8750-9a4e4519fe33"]
}, Closed]],
Cell[292866, 7945, 808, 22, 96, "Input",ExpressionUUID->"42043c9e-34c1-4e66-a870-bcecd4459882"],
Cell[293677, 7969, 992, 28, 104, "Input",ExpressionUUID->"08046f01-4b35-471e-a217-12dab1cc3be1"],
Cell[294672, 7999, 310, 8, 60, "Input",ExpressionUUID->"1333505a-a161-4b87-8a72-7289d1386599"],
Cell[294985, 8009, 402, 11, 60, "Input",ExpressionUUID->"34fc2980-c2fc-4c70-b491-92c8e8080b8d"],
Cell[295390, 8022, 556, 10, 104, "Input",ExpressionUUID->"2f43db27-0531-4f56-acb0-d47ef623915d"],
Cell[295949, 8034, 265, 6, 60, "Input",ExpressionUUID->"6fbace22-6a18-4052-bb5b-97eba6dde4c1"]
}, Closed]],
Cell[296229, 8043, 297, 6, 47, "Input",ExpressionUUID->"bdc0a0ee-b702-4f0d-a208-65887652b295"],
Cell[CellGroupData[{
Cell[296551, 8053, 239, 4, 59, "Input",ExpressionUUID->"cf21b9c1-fd11-4d03-aded-e5ba5c5ba021"],
Cell[296793, 8059, 407, 6, 67, "Output",ExpressionUUID->"f386b93c-08d7-46f1-88b2-499bfafa82bf"]
}, Open  ]],
Cell[297215, 8068, 5144, 138, 608, "Input",ExpressionUUID->"d29814dc-218b-430f-8ecc-aa854455503d"],
Cell[302362, 8208, 396, 8, 59, "Input",ExpressionUUID->"c43b538a-d0db-4b0a-bddf-cec2c74d71b0"],
Cell[CellGroupData[{
Cell[302783, 8220, 285, 5, 59, "Input",ExpressionUUID->"e256bbc3-e452-4ecd-9be7-9bb8b4643e2c"],
Cell[303071, 8227, 3213, 100, 324, "Output",ExpressionUUID->"d6745248-a858-48d2-a0c8-ef47032e4734"]
}, Open  ]],
Cell[306299, 8330, 3288, 81, 675, "Input",ExpressionUUID->"274cd66e-c8be-498e-aeb6-9ad94e7ea125"],
Cell[CellGroupData[{
Cell[309612, 8415, 423, 10, 59, "Input",ExpressionUUID->"d13216c8-cd42-4d0b-b877-4f725d429ad5"],
Cell[310038, 8427, 4402, 134, 402, "Output",ExpressionUUID->"6392381e-a461-49b6-bc1f-786f4e633076"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314477, 8566, 399, 9, 59, "Input",ExpressionUUID->"53acc477-8381-42ff-8c34-52005af8c978"],
Cell[314879, 8577, 6980, 179, 277, "Print",ExpressionUUID->"46fca05f-5d13-4d34-95b1-bf9c72cc2865"],
Cell[321862, 8758, 5192, 138, 220, "Print",ExpressionUUID->"9b28d0a8-58b3-4ef2-80a4-f283beb40c6b"],
Cell[327057, 8898, 6087, 163, 235, "Print",ExpressionUUID->"a3c5c2ba-64b1-4e2b-9d91-364669ccbece"],
Cell[333147, 9063, 645, 13, 47, "Print",ExpressionUUID->"27db89a0-1989-4525-9ac8-208f008ec273"],
Cell[333795, 9078, 651, 13, 47, "Print",ExpressionUUID->"af32432c-fadc-433f-be44-0b8762872d7e"],
Cell[334449, 9093, 666, 13, 47, "Print",ExpressionUUID->"9ca94902-f21b-4ff6-a6e5-8b0fc3144618"],
Cell[335118, 9108, 667, 13, 47, "Print",ExpressionUUID->"d281ca73-4ff2-4c9c-96f6-d0b5152c8d9c"],
Cell[335788, 9123, 653, 13, 47, "Print",ExpressionUUID->"f58c5f6f-c295-4f20-8476-1ea6d9dcbbc3"],
Cell[336444, 9138, 654, 13, 47, "Print",ExpressionUUID->"af2bd8ab-1a9c-4520-9761-8bf334251994"],
Cell[337101, 9153, 244, 5, 75, "Output",ExpressionUUID->"06a99859-5eca-4901-9aee-ed9751d4a5c4"],
Cell[337348, 9160, 218, 5, 85, "Output",ExpressionUUID->"7dd16aed-5352-4fbc-93ff-4b8f8807abbb"],
Cell[337569, 9167, 656, 13, 47, "Print",ExpressionUUID->"a167db0c-4472-4f59-80d3-1ce10e031a54"]
}, Open  ]]
}
]
*)



==> anc/KerrDeSitterBondi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     66755,       1686]
NotebookOptionsPosition[     58501,       1541]
NotebookOutlinePosition[     58868,       1557]
CellTagsIndexPosition[     58825,       1554]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "file", " ", "writes", " ", "the", " ", "Kerr", " ", "de", " ",
    "Sitter", " ", "metric", " ", "in", " ", "generalised", " ", "Bondi", " ",
    "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835081645347294*^9, 
  3.8350816697303047`*^9}},ExpressionUUID->"645f438c-7b71-413e-acde-\
0ce5d0f7fefe"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833418105400104*^9, 3.833418105972685*^9}, {
  3.835081672022369*^9, 3.835081672655118*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d06a1a17-a821-40dd-90df-8ca5e924b301"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834235308573566*^9, 3.834235311819024*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f3cdb452-7713-48a7-9617-c1ebe9e15d87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"a513d588-6fa3-4af1-ac12-9a1953410b1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["rb", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"24b6a26c-a7df-4d96-9e38-39299575f5b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Theta]b", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}, {
   3.8334155247699203`*^9, 3.833415536237773*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b46bf058-e02b-431f-a01f-219e249c4326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"037d426f-a9e2-45d4-acb8-24c0e8cb31f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9116ba5c-e4aa-428b-b03d-b8bb5f3b8910"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.834214712820651*^9, 3.834235154350716*^9, 3.8342352898398857`*^9, 
   3.834273231553355*^9, 3.8342738415035458`*^9, 3.834274114795974*^9, 
   3.834274373446598*^9, 3.834275423792562*^9, 3.834278056600149*^9, 
   3.834286494462047*^9, 3.834287114707046*^9, 3.834324965346134*^9, 
   3.834325675512382*^9, 3.834327498776977*^9, 3.834551016049835*^9, 
   3.8345562286528673`*^9, 3.83508169055669*^9, 3.835081874300482*^9, 
   3.83508316774046*^9, 3.836631977058022*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0cca346c-e4c6-458f-9489-8d23bdd85591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"606a3d80-61dd-4f4f-a619-48b990e9dcf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.8342147155581207`*^9, 3.83423515439275*^9, 3.834235292003798*^9, 
   3.8342732339966593`*^9, 3.834273842619664*^9, 3.834274115982335*^9, 
   3.834274373609977*^9, 3.834275424649561*^9, 3.8342780579826117`*^9, 
   3.834286495527604*^9, 3.834287115709394*^9, 3.834324966658908*^9, 
   3.8343256769335823`*^9, 3.834327498877882*^9, 3.834551017363372*^9, 
   3.834556228698132*^9, 3.835081692019084*^9, 3.835081878576776*^9, 
   3.835083167849868*^9, 3.8366319781387157`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3d9cd116-7aea-494e-a1ff-dcf7c12359c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]b", "=", 
  RowBox[{"ArcSin", "[", 
   FractionBox["Ds", "Cs"], "]"}]}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"96a808fa-699c-4ad0-8ba8-a73f14ec4266"],

Cell[BoxData[
 RowBox[{"ArcSin", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "]"}]], "Output",
 CellChangeTimes->{{3.833409674294132*^9, 3.833409706108274*^9}, 
   3.833415942681293*^9, 3.833416503479124*^9, 3.8334166338017683`*^9, 
   3.833417026162137*^9, 3.833418111709517*^9, 3.833418550948587*^9, {
   3.8334246906059237`*^9, 3.833424714240991*^9}, 3.8334355955217733`*^9, 
   3.833435864225984*^9, {3.8334361553563347`*^9, 3.833436170811208*^9}, 
   3.834214723906187*^9, 3.834235155638612*^9, 3.834235292100874*^9, 
   3.83427323841831*^9, 3.834273842707728*^9, 3.834274116145596*^9, 
   3.834274374774568*^9, 3.834275424695553*^9, 3.8342780580949183`*^9, 
   3.834286496548216*^9, 3.834287118261899*^9, 3.834324966827902*^9, 
   3.834325677050593*^9, 3.834327500195218*^9, 3.834551017461257*^9, 
   3.834556229801382*^9, 3.835081694597279*^9, 3.83508187870465*^9, 
   3.8350831688845654`*^9, 3.836631978251824*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"6c9b50a5-ad4c-4c6e-8a81-4b2ce0bc1d06"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Dt", "[", "\[Theta]b", "]"}], " ", "simplification"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8350817143972692`*^9, 3.835081723365732*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"129f4034-d82d-4a9e-8423-5ccf5f49c774"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Cosh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "Cs", " ", 
    RowBox[{"Dt", "[", "\[Theta]b", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}], ")"}], ">", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ">", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"Sech", "[", 
       RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], ">", " ", "0"}]}], " ", 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8342732443878317`*^9, 3.834273257248569*^9}, {
  3.834273291585737*^9, 3.83427333296542*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b3a955ac-69c6-4815-89aa-661b5ad14236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dt", "[", "\[Theta]", "]"}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Dt", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.834273248412558*^9, 3.8342732579074802`*^9}, {
   3.834273312373979*^9, 3.834273333631556*^9}, 3.834273844042984*^9, 
   3.834274117435213*^9, 3.834274374994726*^9, 3.834275427403748*^9, 
   3.834278059543315*^9, 3.83432496696819*^9, 3.834325677174739*^9, 
   3.834327500372154*^9, 3.834551019927066*^9, 3.834556229994355*^9, 
   3.8350817051825647`*^9, 3.83508187996415*^9, 3.835083170293923*^9, 
   3.836631979513508*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"788832dd-5dd6-4f1e-8c62-f8e2998b910e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "=", 
   RowBox[{
    FractionBox["a", "B"], 
    SuperscriptBox["\[Chi]", 
     RowBox[{"3", "/", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415997385898*^9, 3.83341600540347*^9}, {
  3.833416036159614*^9, 3.833416044658745*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"48792a68-15e3-49b6-ae99-1945b5d1d7ca"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Kerr", " ", "de", " ", "Sitter", " ", "metric"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.835081734742013*^9, 3.835081740671996*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"25eb9949-d422-4996-9a47-6aaf3f1ae2b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CapitalDelta]b", 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], 
        SuperscriptBox["\[Rho]b", "2"]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "tb", "]"}], "-", " ", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
         RowBox[{"Dt", "[", "\[Phi]b", "]"}]}]}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Rho]b", "2"], "\[CapitalDelta]b"], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "rb", "]"}], "2"]}], "+", " ", 
    RowBox[{"\[CapitalDelta]\[Theta]b", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["\[Chi]", "2"], 
       SuperscriptBox["\[Rho]b", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"Dt", "[", "tb", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rb", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"Dt", "[", "\[Phi]b", "]"}]}]}], ")"}], "2"]}], "+", " ", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Rho]b", "2"], "\[CapitalDelta]\[Theta]b"], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Theta]b", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.732756644800509*^9, 3.732756804133906*^9}, 
   3.732756852138049*^9, {3.7327574464312077`*^9, 3.732757507239459*^9}, 
   3.732757893287819*^9, {3.833260999035508*^9, 3.833261000812744*^9}, {
   3.833261509443268*^9, 3.8332615143557453`*^9}, {3.833261646008462*^9, 
   3.833261653527969*^9}, {3.833261718594584*^9, 3.833261740796298*^9}, {
   3.83326180187465*^9, 3.833261808484779*^9}, {3.833262283292804*^9, 
   3.833262468708322*^9}, {3.833262516764407*^9, 3.8332625398956833`*^9}, 
   3.8332630429579067`*^9, {3.8332632983264008`*^9, 3.833263302171451*^9}, {
   3.833263853281624*^9, 3.833263861172646*^9}, {3.833415539955187*^9, 
   3.833415609878764*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"86400980-2014-4eef-85d6-a721d9cc8161"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "the", " ", "coordinate", " ", "transformation", " ", 
    RowBox[{"g", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", "is", " ", 
    RowBox[{"substituted", ".", " ", "Below"}], " ", "we", " ", "show", " ", 
    "that", " ", "c"}], "=", 
   RowBox[{"1", " ", "for", " ", "gr\[Theta]", " ", "to", " ", "be", " ", 
    RowBox[{"zero", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83508174509886*^9, 3.83508176727995*^9}, {
  3.8350878212237*^9, 3.835087846596542*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"dc73d39d-3532-47a2-aebd-b1073bd8ccd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2F", "=", 
   RowBox[{"ds2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", "tb", "]"}], "\[Rule]", "  ", 
       RowBox[{
        RowBox[{"Dt", "[", "u", "]"}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[CapitalSigma]", "2"], 
          RowBox[{"B", " ", "\[CapitalDelta]b"}]], 
         RowBox[{"Dt", "[", "r", "]"}]}], "+", 
        RowBox[{"c", 
         FractionBox[
          RowBox[{"a", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
          RowBox[{
           SuperscriptBox["Cs", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}]], 
         FractionBox[
          SuperscriptBox["\[Chi]", 
           RowBox[{"3", "/", "2"}]], "\[CapitalDelta]\[Theta]b"], 
         RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"Dt", "[", "rb", "]"}], "\[Rule]", " ", 
       RowBox[{"Dt", "[", "r", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Dt", "[", "\[Phi]b", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Dt", "[", "\[Phi]", "]"}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Chi]", "2"], " ", "a", " "}], 
          RowBox[{
          "B", " ", "\[CapitalDelta]b", " ", "\[CapitalDelta]\[Theta]b"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
           RowBox[{
            FractionBox["1", "3"], "\[CapitalLambda]", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a", "2"]}], ")"}], 
            SuperscriptBox["\[Rho]b", "2"]}]}], ")"}], 
         RowBox[{"Dt", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], 
         RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"Dt", "[", "\[Theta]b", "]"}], "\[Rule]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Theta]", "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Dt", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", "Cs"}]]}]}], " ", 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415722560505*^9, 3.8334157253222857`*^9}, {
   3.833415804369061*^9, 3.833415868213076*^9}, 3.833416061186358*^9, 
   3.8334164905020733`*^9, {3.833417007891569*^9, 3.83341701210704*^9}, {
   3.834273480767756*^9, 3.834273492504127*^9}, {3.834274089860384*^9, 
   3.834274100407483*^9}, {3.834274363617544*^9, 3.834274364899281*^9}, 
   3.835081793301754*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"4969d329-699c-4f94-9268-26172d2346bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox["\[Chi]", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.833416332190342*^9, 3.83341639663902*^9}, 
   3.833416593258958*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"8707670a-e5d7-423d-be6c-665e9183581e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"]}], "-", " ", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      FractionBox["\[CapitalDelta]b", "\[CapitalDelta]\[Theta]b"]}]}]]}], 
  ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"f28e68b2-969f-41c9-b4c1-fa7c884cfb32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.83508189959658*^9, 3.835081936431911*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1b952434-5282-44f0-80d1-702d8e4232d0"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sech", "[", 
        RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}]}], " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "r", "]"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "r", "]"}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "r", " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.835081895215247*^9, 3.835081955397565*^9}, 
   3.8350832014016647`*^9, 3.8366320009170856`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a78cf669-aad1-4543-a0d6-8e40835cc185"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.835081962062303*^9, 3.8350819626743927`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8386a5e0-9a5f-4228-ad45-c15a2473f114"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.83508189959658*^9, 3.835081936431911*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"76ac1849-9f15-4191-9aa2-1e00033bd9d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835081971373809*^9, 3.835081975742683*^9}, 
   3.835083201671792*^9, 3.836632001074647*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"2d2baa01-8322-431f-bf71-79bb50b28753"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "is", " ", "the", " ", "consistency", " ", "condition", " ", 
   "for", " ", "the", " ", "function", " ", "g", 
   RowBox[{"(", 
    RowBox[{"r", ",", " ", 
     RowBox[{"\\", "theta"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.834551327124446*^9, 3.8345513450444317`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"17474662-a439-45b8-8814-748487af97bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalSigma]", "2"], 
       RowBox[{"B", " ", "\[CapitalDelta]b"}]], ",", "\[Theta]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"a", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["Cs", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}]], 
       FractionBox[
        SuperscriptBox["\[Chi]", 
         RowBox[{"3", "/", "2"}]], "\[CapitalDelta]\[Theta]b"]}], ",", "r"}], 
     "]"}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.834235124258881*^9, 3.8342351424137487`*^9}, {
  3.834235212696666*^9, 3.834235251537388*^9}, {3.834235350002426*^9, 
  3.834235351282481*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c1c80e4e-edc0-494f-9584-95de2b9540fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834235161650021*^9, 3.834235215635097*^9}, {
   3.834235252216749*^9, 3.8342352751256437`*^9}, {3.834235346279462*^9, 
   3.83423535233442*^9}, 3.834273858048026*^9, 3.8342741209897833`*^9, 
   3.834274379483626*^9, 3.834278090024248*^9, 3.834324997672575*^9, 
   3.834325707665327*^9, 3.834327529942726*^9, 3.834551332847835*^9, 
   3.834551368403287*^9, 3.834556262509611*^9, 3.835081985355219*^9, 
   3.8350832022247753`*^9, 3.836632001499814*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d3655ad8-c57d-4d5d-a55b-bed95bff02bb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8332641456927633`*^9, 3.8332641562068653`*^9}, 
   3.833264862058591*^9, {3.833412070139929*^9, 3.8334120723979197`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8ab20f69-bb18-41a7-8079-89b5a9ee8892"],

Cell[CellGroupData[{

Cell["1 grr", "Subtitle",
 CellChangeTimes->{{3.8334166965705833`*^9, 3.833416697334669*^9}, {
  3.833418335091482*^9, 
  3.833418335322994*^9}},ExpressionUUID->"5cbcb019-64f7-4ac1-b327-\
5e2fe7994a27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "r", "]"}], "2"]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8334162378675213`*^9, 3.8334162694475317`*^9}, {
  3.833416399295672*^9, 3.83341640021566*^9}, {3.8334165172685204`*^9, 
  3.833416519402219*^9}, {3.833416614316719*^9, 3.8334166158895903`*^9}, {
  3.833416650396793*^9, 3.8334166571716137`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a349f1f9-dccd-4585-8217-ae97c3737a6a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8334162364515963`*^9, 3.833416282664735*^9}, {
   3.833416386329707*^9, 3.833416401815077*^9}, 3.833416469119632*^9, 
   3.833416512109338*^9, 3.83341657854734*^9, {3.833416616314831*^9, 
   3.8334166578182697`*^9}, 3.833417036798327*^9, 3.833418117385274*^9, 
   3.8334185571008263`*^9, 3.8334247217112083`*^9, 3.833435869375263*^9, 
   3.8334361792285357`*^9, 3.8342150355035753`*^9, 3.8342741654866047`*^9, 
   3.834274418634202*^9, 3.834278119217328*^9, 3.8343250257865877`*^9, 
   3.834325708103174*^9, 3.8343275304171047`*^9, 3.8345513801922293`*^9, 
   3.834556272992056*^9, 3.8350819893389463`*^9, 3.835083202597701*^9, 
   3.836632001772575*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"37e4e325-f941-444a-8eee-c8eb575764f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 gr\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8334166785717688`*^9, 3.8334166800137587`*^9}, {
  3.833418337121881*^9, 
  3.833418337566914*^9}},ExpressionUUID->"e252db73-6c5d-488d-ab69-\
1168adb033c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833416706838511*^9, 3.833416722036643*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1afbccef-0c25-4b4b-bc57-2a7592ffe8e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.833416705222577*^9, 3.8334167232304287`*^9}, 
   3.833417037890644*^9, 3.833418118129941*^9, 3.833418557162147*^9, 
   3.833424726556242*^9, 3.833435869511784*^9, 3.833436179296914*^9, 
   3.834215037997466*^9, 3.834274179724353*^9, {3.8342744187984343`*^9, 
   3.8342744233832703`*^9}, 3.834278119377385*^9, 3.8343250259419317`*^9, 
   3.834325708247093*^9, 3.834327530571517*^9, 3.834551382215377*^9, 
   3.83455627421552*^9, 3.835081991023892*^9, 3.83508320867299*^9, 
   3.8366320018687763`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"0f4f92f7-8a06-4f41-b319-1bd9a150731e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 gr\[Phi]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
  3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
  3.833417061145328*^9}, {3.833418339504776*^9, 
  3.833418339789671*^9}},ExpressionUUID->"9fb54e9b-f305-4d77-8e71-\
b606f1eb3843"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"483f4982-8d29-4eca-889d-271149818a6a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.833418119438539*^9, 3.8334185581785316`*^9, 3.833424727646944*^9, 
   3.833435869568459*^9, 3.8334361806366673`*^9, 3.834215040979066*^9, 
   3.834274198798624*^9, {3.834274418906548*^9, 3.834274424922678*^9}, 
   3.834278119470627*^9, 3.834325025987463*^9, 3.8343257083286867`*^9, 
   3.834327530652968*^9, 3.834551383650508*^9, 3.834556275284851*^9, 
   3.835081992572003*^9, 3.835083210145843*^9, 3.8366320019407187`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"27e9a5cb-2162-46cf-a7c2-ab89bda912e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 guu", "Subtitle",
 CellChangeTimes->{{3.833416690796967*^9, 3.833416691632039*^9}, {
  3.83341834149968*^9, 
  3.833418341737548*^9}},ExpressionUUID->"1dced507-443d-45cc-9d44-\
0fbe29bd929e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "u", "]"}], "2"]}], "]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[Chi]", "2"], 
         SuperscriptBox["\[Rho]b", "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]b", "-", 
        RowBox[{"\[CapitalDelta]\[Theta]b", 
         FractionBox[
          SuperscriptBox["Ds", "2"], 
          SuperscriptBox["Cs", "2"]], 
         SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833416122981244*^9, 3.8334161254458103`*^9}, {
  3.833416158307933*^9, 3.833416211387722*^9}, {3.833424608009923*^9, 
  3.833424658376568*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"24c43707-6672-438e-b6d7-a515232845d3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.833416100117291*^9, 3.8334161266654*^9}, {
   3.833416164711486*^9, 3.833416170103654*^9}, 3.833416211978751*^9, 
   3.833416509211543*^9, 3.83341664022934*^9, 3.833417035588428*^9, 
   3.8334181237514677`*^9, 3.833418560292717*^9, 3.83342466018388*^9, 
   3.8334358726260653`*^9, 3.833436185189836*^9, 3.834215064643547*^9, 
   3.8342744340530987`*^9, 3.834278120484736*^9, 3.8343250270534554`*^9, 
   3.834325709296047*^9, 3.834327531644347*^9, 3.83455139787502*^9, 
   3.834556277286932*^9, 3.8350819965686626`*^9, 3.8350832122441053`*^9, 
   3.836632002706912*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"56e57f22-3a53-4906-bc73-d67e7bb02ec4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"guu", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], 
        SuperscriptBox["\[Rho]b", "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]b", "-", 
       RowBox[{"\[CapitalDelta]\[Theta]b", 
        FractionBox[
         SuperscriptBox["Ds", "2"], 
         SuperscriptBox["Cs", "2"]], 
        SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835082884346181*^9, 3.835082886638216*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e5aa1d21-460c-4c92-8b75-ceaf1d64cca3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5 gru", "Subtitle",
 CellChangeTimes->{{3.833416690796967*^9, 3.833416691632039*^9}, {
  3.833418021248499*^9, 3.8334180215938387`*^9}, {3.83341834318557*^9, 
  3.833418343415091*^9}},ExpressionUUID->"423ffac5-b2b6-400d-8727-\
c2384b70bb58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "r", "]"}]}]}], "]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "B"]}], 
      SuperscriptBox["\[Rho]b", "2"]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833416122981244*^9, 3.8334161254458103`*^9}, {
   3.833416158307933*^9, 3.833416211387722*^9}, {3.833418023846518*^9, 
   3.833418025780917*^9}, 3.833418140494088*^9, {3.833418231319412*^9, 
   3.833418239113632*^9}, {3.833418286811499*^9, 3.8334182970817337`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"096dc2cd-2c03-4645-b5dd-150be47b6dc6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.833416100117291*^9, 3.8334161266654*^9}, {
   3.833416164711486*^9, 3.833416170103654*^9}, 3.833416211978751*^9, 
   3.833416509211543*^9, 3.83341664022934*^9, 3.833417035588428*^9, {
   3.833418134590222*^9, 3.833418142276601*^9}, 3.8334182399572077`*^9, {
   3.833418292856758*^9, 3.833418297407372*^9}, 3.833418561101673*^9, 
   3.8334251086962023`*^9, 3.8334258281223717`*^9, 3.83343587345541*^9, 
   3.833436185512401*^9, 3.834215118202716*^9, 3.834274438075671*^9, 
   3.834278120847817*^9, 3.834325027342153*^9, 3.834325709573188*^9, 
   3.834551403309143*^9, 3.8345562778664217`*^9, 3.835082433523521*^9, 
   3.835083213563445*^9, 3.8366320029302797`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f1b5753c-43d3-46ac-a16a-f105a9a641ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gur", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "B"]}], 
     SuperscriptBox["\[Rho]b", "2"]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8350828966022882`*^9, 3.8350829010873213`*^9}, {
  3.835083219423975*^9, 3.835083223213355*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b2c09ea2-31d5-4302-958b-ad2b6db706cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 gu\[Phi]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
   3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
   3.833417061145328*^9}, {3.8334179527819242`*^9, 3.8334179536228123`*^9}, {
   3.8334183203958397`*^9, 3.833418350387591*^9}, 
   3.83432755115269*^9},ExpressionUUID->"f9333f1c-1a87-481b-b3db-\
895db66d1beb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["rb", "2"]}], ")"}], " ", 
            "\[CapitalDelta]\[Theta]b"}], "-", " ", "\[CapitalDelta]b"}], 
          ")"}], " "}], 
        RowBox[{
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox["\[Chi]", "2"]}]]}], 
      FractionBox[
       SuperscriptBox["Ds", "2"], 
       SuperscriptBox["Cs", "2"]]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
  3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
  3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
  3.833426294122913*^9, 3.83342635165138*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b85d3806-3431-4831-aa83-bf8c25ac3990"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, 
   3.8334183232933483`*^9, 3.833418564504073*^9, {3.8334262758045177`*^9, 
   3.833426353461594*^9}, 3.83343587686933*^9, 3.8334361885718184`*^9, 
   3.834215222479439*^9, 3.834278175309741*^9, 3.834325758710433*^9, 
   3.834327554189123*^9, 3.834551407691383*^9, 3.834556280077289*^9, 
   3.835082435967393*^9, 3.835083226640051*^9, 3.8366320041571007`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"00e62906-c824-4a40-9739-87aa723f0030"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["rb", "2"]}], ")"}], " ", 
            "\[CapitalDelta]\[Theta]b"}], "-", " ", "\[CapitalDelta]b"}], 
          ")"}], " "}], 
        RowBox[{
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox["\[Chi]", "2"]}]]}], 
      FractionBox[
       SuperscriptBox["Ds", "2"], 
       SuperscriptBox["Cs", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83432756803203*^9, 3.834327576078352*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e05c53fc-24d3-4700-b03a-127dbb122ee3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 gu\[Theta]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
   3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
   3.833417061145328*^9}, {3.8334179527819242`*^9, 3.8334179707827597`*^9}, {
   3.8334183449674187`*^9, 3.833418347019183*^9}, 
   3.834327556978757*^9},ExpressionUUID->"ae87d4e8-00f6-4c4a-8ee1-\
242a1358e06b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"slow", " ", "step"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8350825020515423`*^9, 3.835082506584724*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d2bc2205-378a-4091-aa02-0c240bad6926"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}], " ", "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "  ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
             FractionBox[
              SuperscriptBox["Ds", "2"], 
              SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["Cs", "2"], 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], "  ", 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SqrtBox["\[Chi]"], "\[CapitalDelta]\[Theta]b"}]]}], "+", 
      RowBox[{"gu\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
   3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
   3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
   3.8334179824971037`*^9, 3.833417990513937*^9}, {3.833425843905404*^9, 
   3.833425889972937*^9}, {3.8334259992052183`*^9, 3.833426054739937*^9}, 
   3.834278157244013*^9, {3.8343249077899437`*^9, 3.834324943571177*^9}, {
   3.8343275857229147`*^9, 3.834327605528956*^9}, {3.8350824040845633`*^9, 
   3.835082424233135*^9}, {3.835082526978807*^9, 3.8350825744487553`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3667ef22-b9f7-4e84-90e7-b05a8118c1e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, {
   3.8334179847569*^9, 3.8334179913702993`*^9}, 3.833418309278841*^9, 
   3.8334185632378817`*^9, {3.833425832548683*^9, 3.833425890399392*^9}, 
   3.8334260564549103`*^9, 3.833435875627932*^9, 3.833436186525899*^9, 
   3.834215131702671*^9, 3.8342781337524443`*^9, 3.834278165926817*^9, 
   3.8343250723785143`*^9, 3.834325757453352*^9, 3.8343276539564466`*^9, 
   3.83455147367492*^9, 3.834556330588084*^9, 3.835082429064996*^9, 
   3.83508247758961*^9, 3.8350825446797028`*^9, 3.835082589916279*^9, 
   3.835083276873501*^9, 3.836632046825398*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"2d3adc9a-adc0-44fe-94e3-5e31a81f5adb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"a", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "  ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]b", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
            FractionBox[
             SuperscriptBox["Ds", "2"], 
             SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["Cs", "2"], 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], "  ", 
        SuperscriptBox["\[Rho]b", "2"], " ", 
        SqrtBox["\[Chi]"], "\[CapitalDelta]\[Theta]b"}]]}], "+", 
     RowBox[{"gu\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8350829147074623`*^9, 3.8350829207022343`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"0764ad93-cd5e-477e-becb-2aee0e7dd917"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8 g\[Phi]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418494656254*^9}, {
   3.833428007601347*^9, 3.833428009330632*^9}, 
   3.834327668389145*^9},ExpressionUUID->"6bf429cc-d2aa-41f3-a127-\
fc8e24303fef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ds2F", ",", 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Phi]", "]"}], "2"]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Ds", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
          "\[CapitalDelta]\[Theta]b", " ", 
          SuperscriptBox["Cs", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
          SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["Cs", "4"], 
       SuperscriptBox["\[Rho]b", "2"], " ", 
       SuperscriptBox["\[Chi]", "2"]}]], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833418407254949*^9, 3.833418411901581*^9}, {
   3.833418517731657*^9, 3.8334185221844063`*^9}, {3.8334283580989428`*^9, 
   3.833428381704565*^9}, 3.83342967060347*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"2a70cdeb-1bb1-44c1-9570-079b6d2f9fbc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.833418569626683*^9, 3.8334281945832577`*^9, 
  3.833428382408656*^9, 3.8334296848766413`*^9, 3.833436194569605*^9, 
  3.834215313428624*^9, 3.834278266295405*^9, 3.834325767098713*^9, 
  3.834327670638316*^9, 3.834551473773687*^9, 3.834556330677072*^9, 
  3.835082591713602*^9, 3.8350832770453568`*^9, 3.83663204692656*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"ba783691-34a4-48f7-b3c6-5ec3b5709110"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "=", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Ds", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         "\[CapitalDelta]\[Theta]b", " ", 
         SuperscriptBox["Cs", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
         SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["Cs", "4"], 
      SuperscriptBox["\[Rho]b", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}]], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834327677170979*^9, 3.8343276840014477`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"84be9e8f-ba34-4b41-8520-09f6f46ef420"]
}, Open  ]],

Cell[CellGroupData[{

Cell["9 g\[Theta]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418481448202*^9}, 
   3.8350829542019978`*^9},ExpressionUUID->"61b8c00a-e04c-43ce-a14f-\
625b44d7d7ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ds2F", ",", 
     RowBox[{
      RowBox[{"Dt", "[", "\[Theta]", "]"}], 
      RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], 
          SuperscriptBox["Ds", "2"]}], 
         RowBox[{
          SuperscriptBox["Cs", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], 
          "\[CapitalDelta]\[Theta]b", " ", 
          SuperscriptBox["\[Rho]b", "2"], " ", 
          SuperscriptBox["\[Chi]", 
           RowBox[{"1", "/", "2"}]]}]]}], 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           "\[CapitalDelta]\[Theta]b"}], "-", "\[CapitalDelta]b"}], ")"}], 
        ")"}]}], " ", "+", "   ", 
      RowBox[{"g\[Phi]\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
  3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
  3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
  3.833418369458804*^9, 3.8334183818602667`*^9}, {3.833418456876848*^9, 
  3.833418470529574*^9}, {3.833429703939188*^9, 3.8334297472169123`*^9}, {
  3.834278278854486*^9, 3.834278312626582*^9}, {3.834278352693434*^9, 
  3.834278353293659*^9}, {3.834278481960126*^9, 3.834278527957775*^9}, {
  3.834325724505669*^9, 3.83432578502708*^9}, {3.8343258486253777`*^9, 
  3.834325852866605*^9}, {3.8343258917218313`*^9, 3.834325902631206*^9}, {
  3.834325933989917*^9, 3.834326023855611*^9}, {3.83432770981208*^9, 
  3.834327722898108*^9}, {3.8350826401594353`*^9, 3.835082672103067*^9}, {
  3.835082706022407*^9, 3.8350827124985943`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"22498aa1-4bc7-4c63-bea3-52d89fd9ca14"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, 
   3.8334183232933483`*^9, 3.833418383484652*^9, 3.8334184672973833`*^9, 
   3.8334185656829443`*^9, {3.833429712992646*^9, 3.833429748069915*^9}, 
   3.833435878025361*^9, 3.8334361898559923`*^9, 3.834215236929791*^9, 
   3.834278182270618*^9, 3.83427829202807*^9, 3.834278346148794*^9, 
   3.834278469114634*^9, {3.8342785132996893`*^9, 3.8342785475336437`*^9}, 
   3.834325964520278*^9, {3.834326012533798*^9, 3.8343260242872972`*^9}, 
   3.834327725856372*^9, 3.834551478370315*^9, 3.834556330853189*^9, 
   3.835082615266214*^9, 3.835082723154162*^9, 3.83508327718347*^9, 
   3.8366320470309753`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"d6f3e326-ee29-4b57-9c38-3f0f6e82e543"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Theta]\[Phi]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         SuperscriptBox["Ds", "2"]}], 
        RowBox[{
         SuperscriptBox["Cs", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], 
         "\[CapitalDelta]\[Theta]b", " ", 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox["\[Chi]", 
          RowBox[{"1", "/", "2"}]]}]]}], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          "\[CapitalDelta]\[Theta]b"}], "-", "\[CapitalDelta]b"}], ")"}], 
       ")"}]}], " ", "+", "   ", 
     RowBox[{"g\[Phi]\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8343277380733*^9, 3.8343277414408207`*^9}, 
   3.8350827507267513`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"b59a7b6b-c810-4840-89a7-7e347a4ad09a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["10 g\[Theta]\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418492286477*^9}, {
  3.8350829572036858`*^9, 
  3.83508295729249*^9}},ExpressionUUID->"3eb82cfd-36b7-4548-b0e5-\
6c73543f0f63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Cs", "4"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Theta]b", "2"], " ", 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Cs", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
          SuperscriptBox["\[Rho]b", "4"], 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
             FractionBox[
              SuperscriptBox["Ds", "2"], 
              SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], "+", " ", 
      RowBox[{"2", " ", "g\[Theta]\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"g\[Phi]\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"h", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], " ", ")"}]}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.83341841781575*^9, 3.833418418381917*^9}, {
   3.833418528574149*^9, 3.833418532736785*^9}, {3.8334322218408737`*^9, 
   3.833432231106148*^9}, 3.8334363266894283`*^9, {3.833436409369471*^9, 
   3.833436414097206*^9}, {3.834278471601736*^9, 3.834278472256321*^9}, {
   3.834278566142626*^9, 3.834278578516967*^9}, {3.8343277732280703`*^9, 
   3.834327774526503*^9}, {3.83432783101563*^9, 3.8343279565803347`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c468d2cb-1515-46b4-b7b7-a0b21cb0aef7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.833418568264009*^9, 3.833432238088087*^9, 3.833434989964829*^9, 
   3.833435880861144*^9, {3.833436192974896*^9, 3.833436220941278*^9}, 
   3.8334363275318193`*^9, 3.833436417374215*^9, 3.834215285809415*^9, 
   3.83427826623219*^9, 3.8342786043329144`*^9, 3.834327960781945*^9, 
   3.83455148590092*^9, 3.834556332117408*^9, 3.835082754304123*^9, 
   3.835082798008452*^9, 3.8350832783190727`*^9, 3.836632047950397*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"d9efd1ea-c647-4bee-b5c1-ed25fc820d79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Theta]\[Theta]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["Cs", "4"], " ", 
        SuperscriptBox["\[CapitalDelta]\[Theta]b", "2"], " ", 
        SuperscriptBox["\[Rho]b", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Cs", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
         SuperscriptBox["\[Rho]b", "4"], 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]b", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalDelta]\[Theta]b", " ", 
            FractionBox[
             SuperscriptBox["Ds", "2"], 
             SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], "+", " ", 
     RowBox[{"2", " ", "g\[Theta]\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"g\[Phi]\[Phi]", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], " ", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83508293815217*^9, 3.835082941553019*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"148a7f28-147e-44d2-842e-11fc699391e6"],

Cell[CellGroupData[{

Cell["Schwarzschild limit", "Section",
 CellChangeTimes->{{3.83341858617095*^9, 3.833418588591558*^9}, {
  3.8350828017734747`*^9, 
  3.8350828116905127`*^9}},ExpressionUUID->"07d7b50e-3766-4cdf-893b-\
bdb15b3c519e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "guu", ",", " ", "gur", ",", " ", "gu\[Theta]", ",", "gu\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gur", ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Theta]", ",", "0", ",", "g\[Theta]\[Theta]", ",", 
       "g\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Phi]", ",", "0", ",", "g\[Theta]\[Phi]", ",", " ", 
       "g\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835082968098629*^9, 3.83508304848526*^9}, {
  3.83508309860023*^9, 3.835083107926289*^9}, {3.835083294803496*^9, 
  3.835083309709198*^9}, {3.835083343001333*^9, 3.83508337044821*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4977ab0b-2a9c-4666-9b82-459d4a19c12b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"metric", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[Rule]", " ", "0"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835083345064011*^9, 3.835083348287055*^9}, {
  3.835084210984704*^9, 3.8350842474975443`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d6bca0c3-6c95-46df-aace-1c84dbe6cc7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.835084240845201*^9, 3.835084248130403*^9}, 
   3.8350844104302187`*^9, 3.836632048010921*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"a2122a3e-73c4-4209-b86f-0bc31e0871a3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{966, 904},
WindowMargins->{{343, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 375, 8, 78, "Input",ExpressionUUID->"645f438c-7b71-413e-acde-0ce5d0f7fefe"],
Cell[936, 30, 224, 3, 46, "Input",ExpressionUUID->"d06a1a17-a821-40dd-90df-8ca5e924b301"],
Cell[1163, 35, 212, 4, 46, "Input",ExpressionUUID->"f3cdb452-7713-48a7-9617-c1ebe9e15d87"],
Cell[1378, 41, 680, 15, 57, "Input",ExpressionUUID->"a513d588-6fa3-4af1-ac12-9a1953410b1b"],
Cell[2061, 58, 784, 19, 67, "Input",ExpressionUUID->"24b6a26c-a7df-4d96-9e38-39299575f5b6"],
Cell[2848, 79, 577, 14, 67, "Input",ExpressionUUID->"b46bf058-e02b-431f-a01f-219e249c4326"],
Cell[3428, 95, 333, 8, 67, "Input",ExpressionUUID->"037d426f-a9e2-45d4-acb8-24c0e8cb31f8"],
Cell[CellGroupData[{
Cell[3786, 107, 405, 9, 46, "Input",ExpressionUUID->"9116ba5c-e4aa-428b-b03d-b8bb5f3b8910"],
Cell[4194, 118, 1087, 18, 52, "Output",ExpressionUUID->"0cca346c-e4c6-458f-9489-8d23bdd85591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5318, 141, 350, 8, 46, "Input",ExpressionUUID->"606a3d80-61dd-4f4f-a619-48b990e9dcf3"],
Cell[5671, 151, 1098, 18, 52, "Output",ExpressionUUID->"3d9cd116-7aea-494e-a1ff-dcf7c12359c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6806, 174, 258, 5, 69, "Input",ExpressionUUID->"96a808fa-699c-4ad0-8ba8-a73f14ec4266"],
Cell[7067, 181, 1283, 24, 74, "Output",ExpressionUUID->"6c9b50a5-ad4c-4c6e-8a81-4b2ce0bc1d06"]
}, Open  ]],
Cell[8365, 208, 284, 6, 46, "Input",ExpressionUUID->"129f4034-d82d-4a9e-8423-5ccf5f49c774"],
Cell[CellGroupData[{
Cell[8674, 218, 907, 25, 78, "Input",ExpressionUUID->"b3a955ac-69c6-4815-89aa-661b5ad14236"],
Cell[9584, 245, 811, 16, 52, "Output",ExpressionUUID->"788832dd-5dd6-4f1e-8c62-f8e2998b910e"]
}, Open  ]],
Cell[10410, 264, 458, 12, 65, "Input",ExpressionUUID->"48792a68-15e3-49b6-ae99-1945b5d1d7ca"],
Cell[10871, 278, 266, 5, 46, "Input",ExpressionUUID->"25eb9949-d422-4996-9a47-6aaf3f1ae2b6"],
Cell[11140, 285, 2245, 56, 145, "Input",ExpressionUUID->"86400980-2014-4eef-85d6-a721d9cc8161"],
Cell[13388, 343, 633, 12, 78, "Input",ExpressionUUID->"dc73d39d-3532-47a2-aebd-b1073bd8ccd1"],
Cell[14024, 357, 3119, 79, 234, "Input",ExpressionUUID->"4969d329-699c-4f94-9268-26172d2346bb"],
Cell[17146, 438, 588, 17, 81, "Input",ExpressionUUID->"8707670a-e5d7-423d-be6c-665e9183581e"],
Cell[17737, 457, 633, 19, 81, "Input",ExpressionUUID->"f28e68b2-969f-41c9-b4c1-fa7c884cfb32"],
Cell[CellGroupData[{
Cell[18395, 480, 365, 8, 46, "Input",ExpressionUUID->"1b952434-5282-44f0-80d1-702d8e4232d0"],
Cell[18763, 490, 4007, 113, 318, "Output",ExpressionUUID->"a78cf669-aad1-4543-a0d6-8e40835cc185"]
}, Open  ]],
Cell[22785, 606, 214, 4, 46, "Input",ExpressionUUID->"8386a5e0-9a5f-4228-ad45-c15a2473f114"],
Cell[CellGroupData[{
Cell[23024, 614, 365, 8, 46, "Input",ExpressionUUID->"76ac1849-9f15-4191-9aa2-1e00033bd9d2"],
Cell[23392, 624, 221, 3, 52, "Output",ExpressionUUID->"2d2baa01-8322-431f-bf71-79bb50b28753"]
}, Open  ]],
Cell[23628, 630, 428, 9, 78, "Input",ExpressionUUID->"17474662-a439-45b8-8814-748487af97bc"],
Cell[CellGroupData[{
Cell[24081, 643, 999, 27, 78, "Input",ExpressionUUID->"c1c80e4e-edc0-494f-9584-95de2b9540fa"],
Cell[25083, 672, 580, 8, 52, "Output",ExpressionUUID->"d3655ad8-c57d-4d5d-a55b-bed95bff02bb"]
}, Open  ]],
Cell[25678, 683, 378, 8, 46, "Input",ExpressionUUID->"8ab20f69-bb18-41a7-8079-89b5a9ee8892"],
Cell[CellGroupData[{
Cell[26081, 695, 202, 4, 79, "Subtitle",ExpressionUUID->"5cbcb019-64f7-4ac1-b327-5e2fe7994a27"],
Cell[CellGroupData[{
Cell[26308, 703, 531, 10, 49, "Input",ExpressionUUID->"a349f1f9-dccd-4585-8217-ae97c3737a6a"],
Cell[26842, 715, 784, 11, 52, "Output",ExpressionUUID->"37e4e325-f941-444a-8eee-c8eb575764f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27675, 732, 211, 4, 79, "Subtitle",ExpressionUUID->"e252db73-6c5d-488d-ab69-1168adb033c9"],
Cell[CellGroupData[{
Cell[27911, 740, 362, 8, 46, "Input",ExpressionUUID->"1afbccef-0c25-4b4b-bc57-2a7592ffe8e0"],
Cell[28276, 750, 629, 9, 52, "Output",ExpressionUUID->"0f4f92f7-8a06-4f41-b319-1bd9a150731e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28954, 765, 299, 5, 79, "Subtitle",ExpressionUUID->"9fb54e9b-f305-4d77-8e71-b606f1eb3843"],
Cell[CellGroupData[{
Cell[29278, 774, 360, 8, 46, "Input",ExpressionUUID->"483f4982-8d29-4eca-889d-271149818a6a"],
Cell[29641, 784, 700, 10, 52, "Output",ExpressionUUID->"27e9a5cb-2162-46cf-a7c2-ab89bda912e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30390, 800, 199, 4, 79, "Subtitle",ExpressionUUID->"1dced507-443d-45cc-9d44-0fbe29bd929e"],
Cell[CellGroupData[{
Cell[30614, 808, 974, 27, 124, "Input",ExpressionUUID->"24c43707-6672-438e-b6d7-a515232845d3"],
Cell[31591, 837, 698, 10, 52, "Output",ExpressionUUID->"56e57f22-3a53-4906-bc73-d67e7bb02ec4"]
}, Open  ]],
Cell[32304, 850, 638, 18, 78, "Input",ExpressionUUID->"e5aa1d21-460c-4c92-8b75-ceaf1d64cca3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32979, 873, 247, 4, 79, "Subtitle",ExpressionUUID->"423ffac5-b2b6-400d-8727-c2384b70bb58"],
Cell[CellGroupData[{
Cell[33251, 881, 814, 20, 68, "Input",ExpressionUUID->"096dc2cd-2c03-4645-b5dd-150be47b6dc6"],
Cell[34068, 903, 793, 11, 52, "Output",ExpressionUUID->"f1b5753c-43d3-46ac-a16a-f105a9a641ba"]
}, Open  ]],
Cell[34876, 917, 390, 10, 68, "Input",ExpressionUUID->"b2c09ea2-31d5-4302-958b-ad2b6db706cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35303, 932, 379, 6, 79, "Subtitle",ExpressionUUID->"f9333f1c-1a87-481b-b3db-895db66d1beb"],
Cell[CellGroupData[{
Cell[35707, 942, 1299, 35, 128, "Input",ExpressionUUID->"b85d3806-3431-4831-aa83-bf8c25ac3990"],
Cell[37009, 979, 780, 11, 52, "Output",ExpressionUUID->"00e62906-c824-4a40-9739-87aa723f0030"]
}, Open  ]],
Cell[37804, 993, 885, 26, 82, "Input",ExpressionUUID->"e05c53fc-24d3-4700-b03a-127dbb122ee3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38726, 1024, 382, 6, 79, "Subtitle",ExpressionUUID->"ae87d4e8-00f6-4c4a-8ee1-242a1358e06b"],
Cell[39111, 1032, 237, 4, 46, "Input",ExpressionUUID->"d2bc2205-378a-4091-aa02-0c240bad6926"],
Cell[CellGroupData[{
Cell[39373, 1040, 1864, 43, 157, "Input",ExpressionUUID->"3667ef22-b9f7-4e84-90e7-b05a8118c1e3"],
Cell[41240, 1085, 973, 14, 52, "Output",ExpressionUUID->"2d3adc9a-adc0-44fe-94e3-5e31a81f5adb"]
}, Open  ]],
Cell[42228, 1102, 1078, 28, 108, "Input",ExpressionUUID->"0764ad93-cd5e-477e-becb-2aee0e7dd917"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43343, 1135, 236, 4, 79, "Subtitle",ExpressionUUID->"6bf429cc-d2aa-41f3-a127-fc8e24303fef"],
Cell[CellGroupData[{
Cell[43604, 1143, 1214, 33, 86, "Input",ExpressionUUID->"2a70cdeb-1bb1-44c1-9570-079b6d2f9fbc"],
Cell[44821, 1178, 452, 6, 52, "Output",ExpressionUUID->"ba783691-34a4-48f7-b3c6-5ec3b5709110"]
}, Open  ]],
Cell[45288, 1187, 893, 25, 86, "Input",ExpressionUUID->"84be9e8f-ba34-4b41-8520-09f6f46ef420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46218, 1217, 190, 3, 79, "Subtitle",ExpressionUUID->"61b8c00a-e04c-43ce-a14f-625b44d7d7ef"],
Cell[CellGroupData[{
Cell[46433, 1224, 2253, 53, 122, "Input",ExpressionUUID->"22498aa1-4bc7-4c63-bea3-52d89fd9ca14"],
Cell[48689, 1279, 1027, 15, 52, "Output",ExpressionUUID->"d6f3e326-ee29-4b57-9c38-3f0f6e82e543"]
}, Open  ]],
Cell[49731, 1297, 1269, 36, 78, "Input",ExpressionUUID->"b59a7b6b-c810-4840-89a7-7e347a4ad09a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51037, 1338, 218, 4, 79, "Subtitle",ExpressionUUID->"3eb82cfd-36b7-4548-b0e5-6c73543f0f63"],
Cell[CellGroupData[{
Cell[51280, 1346, 2208, 52, 296, "Input",ExpressionUUID->"c468d2cb-1515-46b4-b7b7-a0b21cb0aef7"],
Cell[53491, 1400, 552, 8, 52, "Output",ExpressionUUID->"d9efd1ea-c647-4bee-b5c1-ed25fc820d79"]
}, Open  ]],
Cell[54058, 1411, 1621, 42, 244, "Input",ExpressionUUID->"148a7f28-147e-44d2-842e-11fc699391e6"],
Cell[CellGroupData[{
Cell[55704, 1457, 216, 4, 101, "Section",ExpressionUUID->"07d7b50e-3766-4cdf-893b-bdb15b3c519e"],
Cell[55923, 1463, 877, 22, 78, "Input",ExpressionUUID->"4977ab0b-2a9c-4666-9b82-459d4a19c12b"],
Cell[CellGroupData[{
Cell[56825, 1489, 664, 17, 46, "Input",ExpressionUUID->"d6bca0c3-6c95-46df-aace-1c84dbe6cc7c"],
Cell[57492, 1508, 969, 28, 116, "Output",ExpressionUUID->"a2122a3e-73c4-4209-b86f-0bc31e0871a3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/NullGeodesics.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    544948,      15060]
NotebookOptionsPosition[    513727,      14632]
NotebookOutlinePosition[    514087,      14648]
CellTagsIndexPosition[    514044,      14645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833256295379237*^9, 3.833256296064958*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"8c2fd7ae-97c8-4eb6-a99c-17a98d4e7316"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{" ", "\n", "\n", "\n", 
      RowBox[{
       RowBox[{
       "In", " ", "this", " ", "file", " ", "starting", " ", "with", " ", 
        "``Black", " ", "holes"}], ",", " ", 
       RowBox[{"hidden", " ", "symmetries"}], ",", " ", 
       RowBox[{"and", " ", "complete", " ", "integrability"}]}], 
      "\[CloseCurlyQuote]"}], "\[CloseCurlyQuote]"}], " ", "review", " ", 
    "of", " ", "\n", "Frolov"}], ",", " ", "Krtous", ",", " ", 
   RowBox[{"and", " ", "Kubiznak"}], ",", " ", 
   RowBox[{"1705.05482", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"relevant", " ", "pages"}], ",", " ", 
      RowBox[{
       RowBox[{"parts", " ", "of", " ", "41"}], "-", "51"}]}], ")"}]}], ",", 
   " ", 
   RowBox[{
   "we", " ", "obtain", " ", "the", " ", "first", " ", "order", " ", 
    "geodesics", " ", "\n", "equations", " ", "in", " ", "the", " ", "form", 
    " ", "of", " ", "Hackmann"}], ",", " ", "Kagramanova", ",", "  ", "Kunz", 
   ",", "  ", 
   RowBox[{
   "L\[ADoubleDot]mmerzahl", " ", "1009.6117", " ", "and", " ", "then", " ", 
    "simplify", " ", "them", " ", "in", " ", "our", " ", "\n", 
    RowBox[{"notation", ".", "  ", "\n", " ", "\n", " ", "\n", 
     RowBox[{"Authors", ":", "\n", 
      RowBox[{
       RowBox[{"Sk", " ", "Jahanur", " ", "Hoque", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "Institute", " ", "of", " ", "Theoretical", " ", "Physics"}], ",", 
          " ", 
          RowBox[{
          "Faculty", " ", "of", " ", "Mathematics", " ", "and", " ", 
           "Physics"}], ",", " ", 
          RowBox[{"Charles", " ", "University"}], ",", " ", "Prague", ",", 
          " ", 
          RowBox[{"Czech", " ", "Republic"}]}], ")"}], "\n", "Amitabbh", " ", 
        "Virmani", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Chennai", " ", "Mathematical", " ", "Institute"}], ",", 
          " ", "Chennai", ",", " ", "India"}], ")"}], "\n", "\n", "\n", 
        "First", " ", "ancillary", " ", "file", " ", "with", " ", "the", " ", 
        "submission", " ", "``Kerr"}], "-", 
       RowBox[{
       "de", " ", "Sitter", " ", "spacetime", " ", "in", " ", "Bondi", " ", 
        RowBox[{"coordinates", ".", "''"}]}]}]}]}]}]}], "\n", "\n", "\n", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.83325140565921*^9, 3.8332514459084597`*^9}, {
   3.833251476405078*^9, 3.8332515387287207`*^9}, {3.833257530425049*^9, 
   3.833257541393282*^9}, {3.833511090904891*^9, 3.833511091993827*^9}, {
   3.835054706613771*^9, 3.8350547967328243`*^9}, {3.835054904659172*^9, 
   3.835054941680966*^9}, {3.835055489699862*^9, 3.835055505801174*^9}, 
   3.835055553012431*^9, {3.835055590828897*^9, 3.835055723568427*^9}, {
   3.835055754156705*^9, 3.835055816107795*^9}, {3.8350561085658073`*^9, 
   3.835056126328388*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d552966f-820e-46bd-980e-2a44ccff7a08"],

Cell[CellGroupData[{

Cell["Boyer-Lindquist Coordinates for Kerr solution", "Section",
 CellChangeTimes->{{3.833255882875461*^9, 3.833255895786869*^9}, {
  3.8350558232382383`*^9, 
  3.835055826658437*^9}},ExpressionUUID->"1400ad7a-8d2f-48da-8af5-\
f342d09d3248"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "3.1", ")"}], " ", "1705.05482"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8350558743585033`*^9, 3.8350558985816727`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ca616460-40f7-49e1-b2ad-b8b8f4febdb1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"a", " "}], "2"], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833251879198886*^9, 3.833251892026821*^9}, 
   3.833251958465639*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"7f045cdd-b498-4d19-b6ec-e497db012fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", "-", 
    RowBox[{"2", " ", "M", " ", "r"}], "+", 
    SuperscriptBox["a", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833251907000113*^9, 3.833251920709907*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3598a7b3-765b-4f3d-83e9-c4d261ec2b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
     SuperscriptBox["a", "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332519323894463`*^9, 3.8332519558267183`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"45a78694-9b19-4d60-a97a-1b945d4867ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M", " ", "r"}], 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "t", "]"}], "2"]}], "-", " ", 
    RowBox[{"4", " ", "M", " ", "r", " ", "a", " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{"\[CapitalSigma]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]], 
     RowBox[{"Dt", "[", "t", "]"}], 
     RowBox[{"Dt", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{"\[CapitalSigma]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Phi]", "]"}], "2"]}], " ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalSigma]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"\[CapitalSigma]", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.732756644800509*^9, 3.732756804133906*^9}, 
   3.732756852138049*^9, {3.7327574464312077`*^9, 3.732757507239459*^9}, 
   3.732757893287819*^9, {3.833251546069661*^9, 3.833251627562867*^9}, {
   3.833251683868235*^9, 3.833251866360197*^9}, {3.833252017342342*^9, 
   3.8332520191798143`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2e62e04d-1a55-4768-8efa-56607679cd30"],

Cell["Carter\[CloseCurlyQuote]s Canonical Coordinates", "Section",
 CellChangeTimes->{{3.833255871850357*^9, 3.833255875534482*^9}, {
  3.835055948721245*^9, 
  3.835055954345358*^9}},ExpressionUUID->"298f7eec-fe51-482d-9cc6-\
4040413583d9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "3.6", ")"}], " ", "1705.05482"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.835055992452559*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"94a5a0d3-1f5c-4a0b-9ac0-56f4ec636bf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "=", 
   RowBox[{"ArcCos", "[", 
    FractionBox["y", "a"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833252134153054*^9, 3.833252148093339*^9}, 
   3.8332521961517363`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"f7190c37-747c-4c35-8700-d9614d114bce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "=", " ", 
   RowBox[{"\[Psi]", " ", "a"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833252156126799*^9, 3.833252163614316*^9}, 
   3.833252198718218*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"98fd9a0e-581e-4d25-b950-95d7b05007d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", " ", 
   RowBox[{"\[Tau]", " ", "+", " ", 
    RowBox[{"a", " ", "\[Phi]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332521662237873`*^9, 3.83325220811549*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"12240bd9-5904-4625-9025-c4b1d5c9cc59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ds2n", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ds2", "/.", 
    RowBox[{
     RowBox[{"Dt", "[", "a", "]"}], "\[Rule]", " ", "0"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.833252210939143*^9, 3.833252236115019*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"892366ca-42d1-496a-9dea-67177f28627a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "y", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["a", "2"], "-", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Tau]", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", "r", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Dt", "[", "\[Tau]", "]"}], " ", 
     RowBox[{"Dt", "[", "\[Psi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "3"], "-", 
          RowBox[{"2", " ", "M", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "4"]}], "+", 
          SuperscriptBox["y", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Psi]", "]"}], "2"]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    SuperscriptBox["y", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.8332522124697247`*^9, 3.833252236601239*^9}, 
   3.833256306927429*^9, 3.833256403600548*^9, 3.8332570884379272`*^9, 
   3.833261579673935*^9, {3.833263387803355*^9, 3.833263405593521*^9}, 
   3.833264026710075*^9, 3.833265001534124*^9, 3.835056165989217*^9, 
   3.835056202591419*^9, {3.8350562799522552`*^9, 3.8350562910355663`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"62a6f8ff-dc2a-4ee7-a1b5-b87d3b0e3c32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "3.7", ")"}], " ", "and", " ", 
   RowBox[{"(", "3.8", ")"}], " ", "1705.05482"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8350560214440603`*^9, 3.835056043140369*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"01bc1e3f-3ff7-41f9-9bd0-c1a895586934"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]y", "[", "y_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   SuperscriptBox["y", "2"]}]}]], "Input",
 CellChangeTimes->{{3.833255787872888*^9, 3.833255840574085*^9}, {
  3.835056255939262*^9, 3.8350562589330273`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"84287cfc-7ce0-42e1-87b2-df5a4c8f9beb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]y", "[", "y_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["a", "2"], "-", 
   SuperscriptBox["y", "2"]}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"9762d8d7-feb9-4fff-bf74-c9248777d7dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], "+", 
           RowBox[{
            SuperscriptBox["y", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "+", " ", 
       RowBox[{
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]}], ")"}]}], 
    "+", " ", 
    RowBox[{
     RowBox[{"\[CapitalSigma]y", "[", "y", "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Dt", "[", "y", "]"}], "2"], 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833252238073948*^9, 3.8332523353945913`*^9}, {
  3.833255764246855*^9, 3.833255783897348*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8e01dbfc-0ca3-4526-9723-7add6c50dd19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"ds2", " ", "-", " ", "ds2n"}], "]"}]], "Input",
 CellChangeTimes->{{3.833255825661592*^9, 3.83325584976969*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4646a094-3c08-488d-97f2-64816adbf9f0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.833255826390957*^9, 3.833255850122941*^9}, 
   3.833256308290781*^9, {3.8332563915423803`*^9, 3.833256404774672*^9}, 
   3.8332570895627737`*^9, 3.83326158062317*^9, {3.8332633891904793`*^9, 
   3.833263407197057*^9}, 3.8332640270977182`*^9, 3.833265002300988*^9, 
   3.835056175047131*^9, {3.835056269097333*^9, 3.835056293988112*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"56073056-0a19-4de1-b049-ddc6a147825b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"ds2", ",", " ", "ds2n"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350560458606367`*^9, 3.835056051146348*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"86d97d40-8a0e-434a-ab3a-b0893984e18c"],

Cell["Off-shell canonical metric", "Section",
 CellChangeTimes->{{3.83325597734577*^9, 
  3.83325598400422*^9}},ExpressionUUID->"69354e8a-3b03-4347-8aed-\
11335fa2e8ea"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833260724525649*^9, 3.8332607256208963`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"04330c12-0392-49ff-9e46-6fcf3c36dd24"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "3.9", ")"}], " ", "1705.05482"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.835056313629781*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6e209782-2b61-42a6-a425-0161b0a2372a"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]y", ",", " ", "\[CapitalDelta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8332559630712767`*^9, 3.833255972780609*^9}, {
   3.833256276913045*^9, 3.8332562803697653`*^9}, 3.83325633063159*^9, {
   3.833256381998438*^9, 3.8332563827123613`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e2fe03a1-87b1-4ed1-a5d7-35c97443d5d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], "+", 
           RowBox[{
            SuperscriptBox["y", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "+", " ", 
       RowBox[{
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]}], ")"}]}], 
    "+", " ", 
    RowBox[{
     RowBox[{"\[CapitalSigma]y", "[", "y", "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Dt", "[", "y", "]"}], "2"], 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833252238073948*^9, 3.8332523353945913`*^9}, {
  3.833255764246855*^9, 3.833255783897348*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1c68b711-772f-40c8-a07e-313bc9a3005f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"metricFunc", "[", 
    RowBox[{"lineelement_", ",", "independentvars_List"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "lenindependent", ",", "differentials", ",", "diffmatrix", ",", 
       "metricform", ",", "varmetric", ",", "gh", ",", "sum", ",", "equation",
        ",", "rule"}], "}"}], ",", 
     RowBox[{
      RowBox[{"lenindependent", "=", 
       RowBox[{"Length", "[", "independentvars", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"differentials", "=", 
       RowBox[{"Dt", "/@", "independentvars"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"diffmatrix", "=", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "differentials", ",", "differentials"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"gh", ",", 
         RowBox[{"{", 
          RowBox[{"lenindependent", ",", "lenindependent"}], "}"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"varmetric", "=", 
       RowBox[{"Variables", "[", "metricform", "]"}]}], ";", 
      RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"sum", "=", 
           RowBox[{"sum", "+", 
            RowBox[{
             RowBox[{"metricform", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
             RowBox[{"diffmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sum", "=", 
       RowBox[{"sum", "-", "lineelement"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"equation", "=", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"sum", ",", "differentials"}], "]"}], "\[Equal]", "0"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"rule", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"equation", ",", "varmetric"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"On", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"metricform", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"metricform", "/.", "rule"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"metricform", "+", 
           RowBox[{"Transpose", "[", "metricform", "]"}]}], ")"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "metricform"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605859778796924*^9, 3.605859778804509*^9}, {
  3.7340022172510777`*^9, 3.7340022179536343`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"95fe62b7-e79b-4c8e-b777-0d8af79b8ae5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "r", ",", "y", ",", "\[Psi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833256038635303*^9, 3.8332560559832363`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"671c3b8f-07ca-49f0-99dd-facb4b825aaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gdd", "=", 
  RowBox[{
   RowBox[{"metricFunc", "[", 
    RowBox[{"ds2", ",", "coord"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{3.833256074562759*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"78f03d1b-6824-44ca-b800-234c3b201837"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
       RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
       RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}], 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}], 
      RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
       RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]]}], ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "4"]}], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.833256074964658*^9, {3.833256283959282*^9, 3.833256334391438*^9}, {
   3.833256388106978*^9, 3.8332564064383173`*^9}, 3.833257091001772*^9, 
   3.833260908957574*^9, {3.833261585099712*^9, 3.833261592175948*^9}, 
   3.8332626606364326`*^9, {3.833263394464775*^9, 3.833263412544039*^9}, 
   3.833264030855867*^9, {3.833265007052951*^9, 3.833265019779818*^9}, 
   3.835056369263144*^9, 3.835056406605422*^9, 3.835056536991785*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"fc0fd2f8-e41d-4b9a-95c7-6feda341df00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Det", "[", "gdd", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833256077811281*^9, 3.8332560895521593`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"16b5f635-41b9-4893-bf56-b33cd8a0b56b"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.833256083990831*^9, 3.8332560898887568`*^9}, 
   3.833256337575204*^9, 3.8332564076816463`*^9, 3.833257092067169*^9, 
   3.8332609127319183`*^9, {3.833261585270431*^9, 3.8332615940834417`*^9}, 
   3.8332626606443787`*^9, {3.833263394663108*^9, 3.833263413407662*^9}, 
   3.8332640321878157`*^9, {3.833265007225607*^9, 3.833265020992793*^9}, 
   3.83505640851819*^9, 3.835056537215328*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"823e5170-123c-4b43-ba46-635d3b890f9d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "above", " ", "is", " ", "equation", " ", 
   RowBox[{"3.10", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833256102196987*^9, 3.833256110418686*^9}, {
  3.83505638156092*^9, 3.8350564034292097`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"005d095f-786f-4835-85fd-c4184450d8fd"],

Cell[CellGroupData[{

Cell["Killing tensor", "Section",
 CellChangeTimes->{{3.8332566660020723`*^9, 
  3.833256686204218*^9}},ExpressionUUID->"6963541c-188b-4911-a356-\
d4eb76abc12c"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]y", ",", " ", "\[CapitalDelta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8332559630712767`*^9, 3.833255972780609*^9}, {
   3.833256276913045*^9, 3.8332562803697653`*^9}, 3.83325633063159*^9, {
   3.833256381998438*^9, 3.8332563827123613`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"37959b0e-2e76-490b-b970-800585613c1d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]y", "[", "y_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   SuperscriptBox["y", "2"]}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"60bd2fa3-0efd-4715-aba0-a99ec1d730f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "r", ",", "y", ",", "\[Psi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833256038635303*^9, 3.8332560559832363`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"4f4ff31b-75b9-48ac-a6c7-01c1a8d31d66"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"metric", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}], ",", "0", ",", "0", ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["y", "4"]}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]]}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.833256966796699*^9, 3.833256974880331*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"540772ac-ba16-4aca-83a7-9dd85ca2fd72"],

Cell[CellGroupData[{

Cell[" RG&TC-Code", "Subsection",
 CellChangeTimes->{
  3.732767134260603*^9},ExpressionUUID->"89be9b5e-8934-4978-8c0a-\
99a63dd91230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"c32a0239-e4ae-4311-b91e-7368501cccda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->"In[61]:=",ExpressionUUID->"9149bf8a-7cd8-482d-8c8e-dd684b430e3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"0cc7559c-7f27-46e7-9228-5e515ac848d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"bff9d14a-8e82-4a0a-8233-dd137ec5376e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"28af1dd0-942c-42d5-9c58-23caf3e50062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"9e58905b-7df9-4184-b521-ce20870a7bf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"a1c34512-4127-426b-ac1e-31d05ac330d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"e7bc1766-2d41-4928-884d-eb56e6b5c9f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"2787ec96-5a32-439b-98f9-3ed94ee4d546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"4715e276-a39f-42a6-b9fa-8b80b00045f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"b3b4290c-302b-4dd1-93b5-b9bafff50785"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"5c769dd0-aaca-449a-9300-59236dfd8ea6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"fcdb8054-76de-4bcc-ab28-0b55073dd643"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"f911d831-a7f0-437b-82a7-ee3888d2adf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"b3e15e46-b8d3-45bb-84a2-b1fc99bdb52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"3a2b61d8-c8f7-4336-8a28-4d8e324fe033"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"e6d9efc1-8805-4586-b58c-d17ba392849d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_:", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"20d8f792-9aec-4fd8-a0a8-7ca6363beb9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"4a6ce41f-5ad8-4abc-adef-1ff999bb7304"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"e3100c9d-5224-4df7-8895-6a494804a1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"00b7d0a1-8390-4717-a8ac-7c2f40d02ca4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"a8ac3e31-e4f2-4219-bcd0-b747ba103e70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"8bcf76e2-dc25-40a8-8527-f055ad824a09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"08456d6c-3d9a-41ba-a9a6-cbfd9fe013a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"bb1e619e-d1ee-4dc3-984f-d36baed18f3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"58826cee-9117-4346-80e8-9f5cfc721a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"8662c5c7-2655-4b01-8ddf-ecb935e10035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"ec99c48d-43d0-4a00-b2ae-478719e0b059"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"1636be20-72e1-4898-9670-6172807bf085"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"aee03413-e98e-4d9a-b253-d6c828687e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"01fd28c7-329a-40fd-beeb-c1a65a87b0be"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"cc117c3d-e114-4cce-8d36-02021d72745f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[100]:=",ExpressionUUID->"55cc7126-f98a-4f4d-ad83-ba5b16ebb3d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"c5c69e68-aeac-4add-9d48-9e9bee8ce525"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"2ced6e00-e2ed-4769-b0f8-79f29a656ee2"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"41e57f31-5f62-4814-a505-f755a5ca9a27"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"ca4371db-7086-4c4a-83c2-3cc4fe22a6f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"7a750a6b-0220-40cb-8046-81877f48f86d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"aeb65db6-e97c-490d-ae46-6d225f7d255f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"27b423c7-5f96-4205-b897-959060d82d84"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"1cab1d68-50ac-4e48-9763-80c690e87ab8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[110]:=",ExpressionUUID->"f5619931-7ffb-4375-9d41-4367d4669ecc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"88794499-f868-40b0-8ba9-23c19b15b71f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"360bfc50-6f0c-4ba7-8abb-2511bd6b01c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[113]:=",ExpressionUUID->"5055cd3c-53f0-4e0a-8e04-c9d76777e208"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"e5735cfe-eaa0-4c03-9569-86432b5d7d4a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGtensors", "[", 
  RowBox[{"metric", ",", "coord"}], "]"}]], "Input",
 CellChangeTimes->{{3.8332569899651623`*^9, 3.833256994994968*^9}, 
   3.8350565216809483`*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"f097f171-f1ff-46ea-a6f9-386ce8e3bdf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}]},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["y", "4"]}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{($CellContext`r^2 + $CellContext`y^2)^(-1) (-$CellContext`\
\[CapitalDelta][$CellContext`r] + \
$CellContext`\[CapitalDelta]y[$CellContext`y]), 0, 
      0, -($CellContext`r^2 + $CellContext`y^2)^(-1) ($CellContext`y^2 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^2 $CellContext`\
\[CapitalDelta]y[$CellContext`y])}, {
     0, ($CellContext`r^2 + \
$CellContext`y^2)/$CellContext`\[CapitalDelta][$CellContext`r], 0, 0}, {
     0, 0, ($CellContext`r^2 + \
$CellContext`y^2)/$CellContext`\[CapitalDelta]y[$CellContext`y], 
      0}, {-($CellContext`r^2 + $CellContext`y^2)^(-1) ($CellContext`y^2 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^2 $CellContext`\
\[CapitalDelta]y[$CellContext`y]), 0, 
      0, ($CellContext`r^2 + $CellContext`y^2)^(-1) (-$CellContext`y^4 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^4 $CellContext`\
\[CapitalDelta]y[$CellContext`y])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624609301*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"a2a88930-789c-4cb2-ae8c-851045dcb7f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"]}], 
     RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Tau]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "-", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "y", "]"}], "2"]}], 
     RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "\[Tau]", "]"}], " ", 
      RowBox[{"d", "[", "\[Psi]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Psi]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y", "2"]}]]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", ($CellContext`r^2 + \
$CellContext`y^2) $CellContext`d[$CellContext`r]^2/$CellContext`\
\[CapitalDelta][$CellContext`r] - ($CellContext`r^2 + $CellContext`y^2)^(-1) \
$CellContext`d[$CellContext`\[Tau]]^2 \
($CellContext`\[CapitalDelta][$CellContext`r] - \
$CellContext`\[CapitalDelta]y[$CellContext`y]) + ($CellContext`r^2 + \
$CellContext`y^2) $CellContext`d[$CellContext`y]^2/$CellContext`\
\[CapitalDelta]y[$CellContext`y] - 
   2 ($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`d[$CellContext`\
\[Tau]] $CellContext`d[$CellContext`\[Psi]] ($CellContext`y^2 $CellContext`\
\[CapitalDelta][$CellContext`r] + $CellContext`r^2 $CellContext`\
\[CapitalDelta]y[$CellContext`y]) - ($CellContext`r^2 + \
$CellContext`y^2)^(-1) $CellContext`d[$CellContext`\[Psi]]^2 \
($CellContext`y^4 $CellContext`\[CapitalDelta][$CellContext`r] - \
$CellContext`r^4 $CellContext`\[CapitalDelta]y[$CellContext`y])],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624613207*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"567fee1d-fe18-4430-9bd8-d645c05a9fe5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["y", "4"]}], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]]}]},
       {"0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["y", "2"]}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "-", 
          RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
          RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta][$CellContext`r]^(-1) \
$CellContext`\[CapitalDelta]y[$CellContext`y]^(-1) (-$CellContext`y^4 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^4 $CellContext`\
\[CapitalDelta]y[$CellContext`y]), 0, 
      0, -($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta][$CellContext`r]^(-1) \
$CellContext`\[CapitalDelta]y[$CellContext`y]^(-1) ($CellContext`y^2 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^2 $CellContext`\
\[CapitalDelta]y[$CellContext`y])}, {
     0, ($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta][$CellContext`r], 0, 0}, {
     0, 0, ($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta]y[$CellContext`y], 
      0}, {-($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta][$CellContext`r]^(-1) \
$CellContext`\[CapitalDelta]y[$CellContext`y]^(-1) ($CellContext`y^2 \
$CellContext`\[CapitalDelta][$CellContext`r] + $CellContext`r^2 $CellContext`\
\[CapitalDelta]y[$CellContext`y]), 0, 
      0, ($CellContext`r^2 + $CellContext`y^2)^(-1) $CellContext`\
\[CapitalDelta][$CellContext`r]^(-1) \
($CellContext`\[CapitalDelta][$CellContext`r] - \
$CellContext`\[CapitalDelta]y[$CellContext`y])/$CellContext`\[CapitalDelta]y[$\
CellContext`y]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624616609*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"8ba38577-4672-4902-8331-1cda6f220ecb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.01285100000000039`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.01285100000000039, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624619893*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"9bba1841-2413-4818-95d4-d7abecdb8abb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.025617000000000445`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.025617000000000445`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624621986*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"cd8b90c0-cd83-4746-817f-e7b1b539c26c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.05580199999999991`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.05580199999999991, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624680637*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"5f14f687-f442-4645-a6f9-40e955df1808"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.06124000000000063`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.06124000000000063, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624752611*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"2e28b3f6-8ce8-4c46-805f-313bec782fae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.01900299999999966`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.01900299999999966, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624754243*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"d89b0ac9-a1d5-4237-9272-40097188fdd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.0526390000000001`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.0526390000000001, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8350566248180323`*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"56dd0399-b5fa-4eee-a98b-55fafcb1cabb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.01141999999999932`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.01141999999999932, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835056624819634*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"9881f5b9-3847-4f78-a4b3-2cdd2eda12e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covD", "[", "metric", "]"}]], "Input",
 CellLabel->
  "In[116]:=",ExpressionUUID->"dfcc4eee-73a3-4b60-afd2-b1658639778a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8332570098859987`*^9, 3.8332570972791433`*^9, {3.833260732319058*^9, 
   3.83326076096231*^9}, 3.83326092690301*^9, 3.833261598072946*^9, 
   3.833262666302174*^9, 3.8332634172507067`*^9, 3.8332640365183764`*^9, 
   3.833265025410028*^9, 3.835056634161128*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"6343ad6c-e907-4cfe-ba6e-91e3da4b69f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "equation", " ", 
   RowBox[{"(", "3.24", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.835056656629142*^9, 3.835056665953731*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"bcfeb3ca-e06d-4b0c-8e84-a5aac41c0f08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[CapitalSigma]y", "[", "y", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y", "2"], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], " ", "+", " ", 
           RowBox[{
            SuperscriptBox["y", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Tau]", "]"}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[CapitalSigma]y", "[", "y", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], 
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"Dt", "[", "y", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], 
        SuperscriptBox["y", "2"], 
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"]}]}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.833256687173748*^9, 3.833256826360723*^9}, {
   3.833256868148369*^9, 3.833256876224023*^9}, 3.833257106502178*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"46f939d6-0a5e-4f36-b3bd-4e919afccfd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", "y", "]"}], "2"]}], 
      RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "\[Tau]", "]"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "\[Tau]", "]"}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Dt", "[", "\[Psi]", "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    SuperscriptBox["y", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.833256883418001*^9, 3.8332568979182034`*^9}, {
   3.833257097367073*^9, 3.8332571113767347`*^9}, {3.8332607324103527`*^9, 
   3.833260762082591*^9}, {3.833260926997871*^9, 3.833260931308556*^9}, 
   3.833261598165058*^9, 3.833262666417028*^9, 3.833263417324129*^9, 
   3.8332640366304407`*^9, 3.833265025554516*^9, 3.835056671507379*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"fd02bf4c-9b7e-4df5-8501-2afbdb66372d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KTensor", "=", 
  RowBox[{"metricFunc", "[", 
   RowBox[{"Kds2", ",", "coord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8332570346786833`*^9, 3.8332570388882504`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5aae68df-01aa-49e1-90da-98c4116587b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["y", "2"]}], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]]}], "-", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["r", "4"], 
       RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"\[CapitalDelta]y", "[", "y", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833257039334015*^9, {3.833257098574403*^9, 3.8332571131519327`*^9}, 
   3.833260733515272*^9, 3.8332607640423813`*^9, 3.833260932170465*^9, 
   3.833261599736826*^9, 3.833262667430553*^9, 3.833263418571652*^9, 
   3.833264038008894*^9, 3.833265025568409*^9, 3.83505667544444*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"d6f64f40-0971-43ee-a9d8-b65ff1f8817f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KTensor", "-", " ", 
  RowBox[{"Transpose", "[", "KTensor", "]"}]}]], "Input",
 CellLabel->
  "In[120]:=",ExpressionUUID->"7d732152-3566-48c7-9fb6-abf6edcd70f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833257042198324*^9, {3.833257098726302*^9, 3.83325714179517*^9}, 
   3.833260733577035*^9, 3.8332607654707747`*^9, 3.833260934658381*^9, 
   3.8332615998434258`*^9, 3.833262667559476*^9, 3.83326341868736*^9, 
   3.833264038120566*^9, 3.833265026996266*^9, 3.835056677509853*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"039d9018-9561-4453-94b1-763cb6103ea7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "+", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], "+", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833257051120474*^9, 3.83325705459789*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"6dadf8cc-4a07-4088-a64a-b664e38b2899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.833257048292389*^9, 3.833257055032092*^9}, {
   3.833257115581326*^9, 3.83325714257661*^9}, {3.833260767021257*^9, 
   3.8332607782633247`*^9}, 3.833260935955625*^9, 3.833261600873024*^9, 
   3.833262668652701*^9, 3.833263419848832*^9, 3.833264039568068*^9, 
   3.833265027129345*^9, 3.8350566801839647`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"20528661-841b-4182-8634-f074be1b554c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "equation", " ", "3.26"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.833257460336116*^9, 3.833257473321974*^9}, {
  3.8350566871196947`*^9, 
  3.83505668712269*^9}},ExpressionUUID->"586f95ae-9319-4da7-b2d1-\
abfeeea36315"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{"KTensor", ",", "1"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8332571436797237`*^9, 3.833257155172468*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0d9987c7-741f-45b3-9d46-22ce4dc88023"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], " ", 
       SuperscriptBox["y", "2"]}]},
     {"0", 
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "0", "0"},
     {"0", "0", 
      SuperscriptBox["r", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "y"}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8332571509333*^9, 3.83325715555821*^9}, 
   3.833260780368363*^9, 3.8332609377256413`*^9, 3.833261601839395*^9, 
   3.833262668782337*^9, 3.833263419976766*^9, 3.83326403967741*^9, 
   3.833265027137464*^9, 3.835056692735971*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"d3705eb5-f666-4c38-87a7-\
68ddfb87f8ae"]
}, Open  ]],

Cell["Kerr-de Sitter metric as a special case", "Section",
 CellChangeTimes->{{3.83325642506349*^9, 3.833256428907444*^9}, {
  3.833257564564384*^9, 3.833257570421639*^9}, {3.835057283552671*^9, 
  3.835057283874494*^9}},ExpressionUUID->"588da772-49ff-43e5-ab36-\
85821713be23"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "introduce", " ", "Boyer"}], "-", 
   RowBox[{"Lindquist", " ", "coordinates"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835056796717025*^9, 
  3.8350568108163433`*^9}},ExpressionUUID->"1e13df0f-5e5c-44e7-8674-\
00951ca844a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "\[Chi]"}], 
    RowBox[{"(", 
     RowBox[{"t", " ", "-", " ", 
      RowBox[{"a", " ", "\[Phi]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "=", 
   RowBox[{
    RowBox[{"1", "/", "\[Chi]"}], " ", 
    RowBox[{"\[Phi]", "/", "a"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{"a", " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.833260674392272*^9, 3.83326071324177*^9}, {
  3.8332638897875443`*^9, 3.833263898155994*^9}, {3.8332639919732122`*^9, 
  3.833263999522387*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"22400312-385b-47fc-b8ee-f458abf3e769"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Enter", " ", "the", " ", "functions", " ", "as", " ", "in", " ", 
   "equation", " ", 
   RowBox[{"(", "3.17", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83505681707655*^9, 3.835056845061002*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"c891b73d-0048-4375-9f65-809aff98b831"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", " ", 
       RowBox[{"\[CapitalLambda]", " ", 
        RowBox[{
         SuperscriptBox["r", "2"], "/", "3"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]y", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        SuperscriptBox["y", "2"], "/", "3"}]}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.833256419832614*^9, 3.833256498525653*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"bd20bc0d-00d4-41c3-aaca-720025750b02"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Final", " ", "ds2", " ", "and", " ", "K"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057248274551*^9, 
  3.835057256379874*^9}},ExpressionUUID->"793920e9-c557-4f11-aef3-\
f0471dc3b0c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2F", "=", 
   RowBox[{"ds2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", "a", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Dt", "[", "\[Chi]", "]"}], "\[Rule]", " ", "0"}]}], "}"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.833260943147621*^9, 3.833260964938312*^9}, {
   3.833263904753674*^9, 3.833263912707506*^9}, 3.833264006211884*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"7742947a-e955-4672-a33b-daa4eba2abc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kds2F", "=", 
  RowBox[{"Kds2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Dt", "[", "a", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"Dt", "[", "\[Chi]", "]"}], "\[Rule]", " ", "0"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.833260967474759*^9, 3.833260976198152*^9}, 
   3.833263921828268*^9, 3.833264008020224*^9, 3.8332649832352123`*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"93c81dd8-a342-4181-93c9-3240a06c0a33"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
          RowBox[{"a", " ", "\[Chi]"}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "\[Chi]"]}], ")"}], "2"]}],
     "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Dt", "[", "\[Phi]", "]"}]}], "\[Chi]"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "\[Chi]"]}], ")"}], 
      "2"]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
          ")"}]}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.833265028670195*^9, 3.8350569533405657`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"914da57d-0bd0-485e-9a8a-84238c01d1b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"ds2F", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.833261892308042*^9, 3.833261924838628*^9}, {
  3.833262607356337*^9, 3.833262608229624*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"b9d69ba6-5e16-4fcf-9c74-bfcf92f57274"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "M", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
           
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
          ")"}]}]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "M", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
           
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", "r", " ", "\[CapitalLambda]"}], 
            "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833261866687248*^9, {3.833261918874895*^9, 3.833261925520002*^9}, 
   3.833262608974045*^9, 3.8332626713094254`*^9, 3.833263352489251*^9, 
   3.8332634226298513`*^9, 3.8332639298142023`*^9, 3.8332640107984457`*^9, 
   3.8332640440602093`*^9, 3.833265038521001*^9, 3.8350569584435997`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"b1efa1f3-0789-44c0-966b-8868ad8d7100"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"Kds2F", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.833264083981551*^9, 3.833264087316684*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"999a6233-8fcd-4696-84ea-d197d19cd1dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"6", " ", "M", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["a", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "6"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "-", 
               RowBox[{"3", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.833264088431797*^9, 3.8332650440745564`*^9, 
  3.835056960184595*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"1c251540-3d07-46ef-bf8f-3e78e6036a53"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Checking", " ", "the", " ", "metric", " ", "against", " ", "Hackmann"}], 
   ",", " ", "Kagramanova", ",", "  ", "Kunz", ",", "  ", 
   RowBox[{
    RowBox[{"L\[ADoubleDot]mmerzahl", " ", "1009.6117", " ", "equations", " ", 
     RowBox[{"(", "4", ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", "8", ")"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835056968100903*^9, 3.835057013361968*^9}, {
  3.835057129569482*^9, 
  3.83505714292038*^9}},ExpressionUUID->"e9ee8167-daf5-447d-a3e0-\
8a0a2f6a73dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
  3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
  3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
  3.833262288651106*^9, 3.833262301180355*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"5075fefd-49db-4a04-8e48-ece2fc2ca6d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]n", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"e1f8be93-bbc9-41f0-a3c9-119af01cd5e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b9646d48-1bc7-4c2f-b6e7-b070897baa68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"3425cff0-5fae-45a7-9004-a81e195f2160"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"1009.6117", " ", "notation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057053155319*^9, 3.835057063182054*^9}, {
  3.835057150268695*^9, 
  3.835057152743661*^9}},ExpressionUUID->"3fe6380f-1384-4dc6-83ef-\
8a8ce1cef3eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsAnother", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "t", "]"}], "-", " ", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "r", "]"}], "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"Dt", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.732756644800509*^9, 3.732756804133906*^9}, 
   3.732756852138049*^9, {3.7327574464312077`*^9, 3.732757507239459*^9}, 
   3.732757893287819*^9, {3.833260999035508*^9, 3.833261000812744*^9}, {
   3.833261509443268*^9, 3.8332615143557453`*^9}, {3.833261646008462*^9, 
   3.833261653527969*^9}, {3.833261718594584*^9, 3.833261740796298*^9}, {
   3.83326180187465*^9, 3.833261808484779*^9}, {3.833262283292804*^9, 
   3.833262468708322*^9}, {3.833262516764407*^9, 3.8332625398956833`*^9}, 
   3.8332630429579067`*^9, {3.8332632983264008`*^9, 3.833263302171451*^9}, {
   3.833263853281624*^9, 3.833263861172646*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"21c17216-2893-4d86-9a82-e10c1938bef0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"dsAnother", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{
  3.833261948494707*^9, {3.833262612375834*^9, 3.83326261345402*^9}, 
   3.8332629339282017`*^9, 3.833263316925694*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"2f19e22b-2e9a-4b2e-8632-20b09a3753ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M"}], "-", 
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "M", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
           
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
          ")"}]}]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "M", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
           
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M"}], "+", 
            RowBox[{"9", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833261964407062*^9, 3.8332625418384953`*^9, 3.83326261394846*^9, 
   3.83326267392756*^9, {3.833262927957183*^9, 3.833262934723632*^9}, {
   3.8332629696733017`*^9, 3.833262984784238*^9}, {3.833263317488624*^9, 
   3.833263328878236*^9}, 3.833263372484898*^9, 3.833263425635542*^9, 
   3.833263939641341*^9, 3.833264015984354*^9, 3.83326405075019*^9, 
   3.833264114726111*^9, 3.833264810240898*^9, 3.8332650492002153`*^9, 
   3.8350571621130037`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d2147245-9d3a-4a8b-8d31-00e768806959"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g1", "-", "g2"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8332626158395233`*^9, 3.8332626221994247`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"062c5a6d-b85d-4e57-9907-dc3e12a5c1da"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.833262623102811*^9, 3.833262675159061*^9, 
  3.8332629892520237`*^9, 3.8332630753299637`*^9, 3.833263194874048*^9, 
  3.833263335645986*^9, 3.83326337370394*^9, 3.833263425764552*^9, 
  3.833263948440434*^9, 3.833264017103413*^9, 3.833264051826823*^9, 
  3.833264114737389*^9, 3.833265050788352*^9, 3.8350571634650803`*^9},
 CellLabel->
  "Out[139]//MatrixForm=",ExpressionUUID->"f606a10e-79a8-4514-bddf-\
28fc76a3b797"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "that", " ", "the", " ", "metric", " ", "notation", " ", "is", 
    " ", "matched"}], ",", " ", 
   RowBox[{
   "we", " ", "are", " ", "sure", " ", "that", " ", "our", " ", "Killing", 
    " ", "tensors", " ", "conventions", " ", "are", " ", "also", " ", "the", 
    " ", "same", " ", "as", " ", "Hackmann", " ", "et", " ", "al"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.835057171591956*^9, 3.835057217798771*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"836f2e06-6e94-44c2-8f44-2a24f1a92654"],

Cell[CellGroupData[{

Cell[BoxData["Kds2F"], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"50a01555-911b-47f6-9321-5320b1ac5dc3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
            ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
       ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
       ")"}], "2"]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
          ")"}]}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.833265059930312*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"9d0ca7a2-a002-45c8-aa21-9a10f210f09f"]
}, Open  ]],

Cell["Checking \[CapitalLambda] conventions", "Section",
 CellChangeTimes->{{3.835057291426412*^9, 
  3.835057301541197*^9}},ExpressionUUID->"d4449850-8133-4c4b-af21-\
26e2f7e1bad8"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833264117072673*^9, 3.8332641177614202`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"da8db9e0-c717-4f1f-8d41-a6b6410ebb35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
  3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
  3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
  3.833262288651106*^9, 3.833262301180355*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b4bbae8e-6e59-4a33-9134-85fbc187bd06"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]n", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"66f1d3b7-1eb3-42dc-bc15-0ea0f79ad540"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"51ee982f-da79-4908-8069-cf830a722e23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"00368e82-5908-4608-883d-d9333d57e197"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], 
       RowBox[{
        SuperscriptBox["\[Chi]", "2"], 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "t", "]"}], "-", " ", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "r", "]"}], "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"Dt", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.732756644800509*^9, 3.732756804133906*^9}, 
   3.732756852138049*^9, {3.7327574464312077`*^9, 3.732757507239459*^9}, 
   3.732757893287819*^9, {3.833260999035508*^9, 3.833261000812744*^9}, {
   3.833261509443268*^9, 3.8332615143557453`*^9}, {3.833261646008462*^9, 
   3.833261653527969*^9}, {3.833261718594584*^9, 3.833261740796298*^9}, {
   3.83326180187465*^9, 3.833261808484779*^9}, {3.833262283292804*^9, 
   3.833262468708322*^9}, {3.833262516764407*^9, 3.8332625398956833`*^9}, 
   3.8332630429579067`*^9, {3.8332632983264008`*^9, 3.833263302171451*^9}, {
   3.833263853281624*^9, 3.833263861172646*^9}, {3.8332648234937267`*^9, 
   3.833264823851233*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"fb89b7d4-1b99-4596-98db-6fd483c21977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]", "=", 
  RowBox[{"ArcCos", "[", "x", "]"}]}]], "Input",
 CellChangeTimes->{{3.833264844036173*^9, 3.833264853361011*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3c5020ca-aecc-4f92-a25d-2005f1fccc76"],

Cell[BoxData[
 RowBox[{"ArcCos", "[", "x", "]"}]], "Output",
 CellChangeTimes->{3.8332648540778027`*^9, 3.8332649088355427`*^9, 
  3.833265072621729*^9, 3.835057310804328*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"090a9705-a2ed-4bab-bae9-e89c4f634586"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ds2"], "Input",
 CellChangeTimes->{{3.8332648382962933`*^9, 3.8332648386574078`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4297bf89-14c6-407e-b629-3bc86183e857"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
      ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "x", "]"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"Dt", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
     "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dt", "[", "t", "]"}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{3.833264839090399*^9, 3.833264855586143*^9}, 
   3.833264910163109*^9, 3.833265073901718*^9, 3.835057312266618*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0c42f0e8-7ddc-415a-b9b0-7cda3c0bb192"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"metricFunc", "[", 
    RowBox[{"lineelement_", ",", "independentvars_List"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "lenindependent", ",", "differentials", ",", "diffmatrix", ",", 
       "metricform", ",", "varmetric", ",", "gh", ",", "sum", ",", "equation",
        ",", "rule"}], "}"}], ",", 
     RowBox[{
      RowBox[{"lenindependent", "=", 
       RowBox[{"Length", "[", "independentvars", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"differentials", "=", 
       RowBox[{"Dt", "/@", "independentvars"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"diffmatrix", "=", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "differentials", ",", "differentials"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"gh", ",", 
         RowBox[{"{", 
          RowBox[{"lenindependent", ",", "lenindependent"}], "}"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"varmetric", "=", 
       RowBox[{"Variables", "[", "metricform", "]"}]}], ";", 
      RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"sum", "=", 
           RowBox[{"sum", "+", 
            RowBox[{
             RowBox[{"metricform", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
             RowBox[{"diffmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "lenindependent"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sum", "=", 
       RowBox[{"sum", "-", "lineelement"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"equation", "=", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"sum", ",", "differentials"}], "]"}], "\[Equal]", "0"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"rule", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"equation", ",", "varmetric"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"On", "[", 
       RowBox[{"Solve", "::", "\"\<svars\>\""}], "]"}], ";", 
      RowBox[{"metricform", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"metricform", "/.", "rule"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"metricform", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"metricform", "+", 
           RowBox[{"Transpose", "[", "metricform", "]"}]}], ")"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "metricform"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605859778796924*^9, 3.605859778804509*^9}, {
  3.7340022172510777`*^9, 3.7340022179536343`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6e73f12c-f9eb-4828-9dfd-4e1767099f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8332641456927633`*^9, 3.8332641562068653`*^9}, 
   3.833264862058591*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"c327d36e-afa6-4997-a2b2-6b4267175a27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"metric", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"ds2", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833264920159837*^9, 3.8332649413950443`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e1b0ff48-f4e0-4818-833e-49426f02cd43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox[
          RowBox[{"6", " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}]], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalLambda]", "-", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]}],
         ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"]],
      ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M", " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}]}],
         ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
          ")"}]}]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M", " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}]}],
         ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.833264923454852*^9, 3.833264942458521*^9}, {
   3.833265078807229*^9, 3.8332650847798*^9}, 3.835057316250639*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"207ba43f-9b5f-426a-87a2-bd6bcffcba8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" RG&TC-Code", "Subsection",
 CellChangeTimes->{
  3.732767134260603*^9},ExpressionUUID->"f346bf47-b6dc-493d-a9f7-\
585504f130f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"5eb5048a-ff47-43b7-a155-d5bef499e7bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]_", "]"}], "2"]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", 
        SuperscriptBox[
         RowBox[{"Cot", "[", "\[Theta]_", "]"}], "2"]}], "+", 
       RowBox[{"y_.", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]_", "]"}], "2"]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->"In[59]:=",ExpressionUUID->"b1897507-6eb2-474d-8c9e-50670a5330c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FaSi", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"6ee37ed3-7432-42a3-a32f-257a0e01fffd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "Factor"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"226c656f-79c4-41c9-9519-cf7b57852c2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Normal", "[", "x", "]"}]}], "}"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"90f625a3-bb59-4152-816e-7697ca1b28c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"839c40b6-c177-4f95-8d43-7f74e662b449"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Normal", "[", "x", "]"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "=!=", "0"}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"babd4edc-bd54-4a5c-b865-79b01265ac6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"1aaee8fb-b938-410b-b726-8b4a4fe25be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_:", 
     RowBox[{"{", "}"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], " ", "===", " ", "Times"}], " ", 
          "&"}]}], "]"}]}], ",", " ", "rst$"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rst$", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", " ", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"42f6f173-4614-4909-8ded-4b40b6ab6627"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"e2a573c0-7852-41ba-a4d3-ee4804fbeed9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"a5089e9d-5164-4ab9-9851-34e68e103a52"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"2ae7946b-67af-42f8-bb3b-6dbdf430ce24"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"d3c98faf-d7cd-42fb-bad6-7df39a524cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"42c3d1ec-b60c-41df-af92-566aba5b4ffc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FuncRepRules", "[", 
   RowBox[{
    RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
    RowBox[{"ord_:", "2"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"indexList", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
     ",", "\n", "       ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"indL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], "[",
             "y", "]"}], " ", "->", " ", "\n", "            ", 
           RowBox[{"Expand", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "y", "}"}], ",", 
                   RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
              "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
      "tmp$"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"bf91dbaf-f548-4b33-a907-5604ada8c269"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"3148ccfb-43d3-4f05-b9b9-1425ef433840"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "x", "]"}], "/;", 
    RowBox[{"Dim", "<", "10"}]}]}], ";", 
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"ca377df1-1fed-47ee-b932-dec8efa619ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_:", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"StylePrint", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"9b042dff-6eb3-4c03-84a5-411eea95ca8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"2385faee-8e64-4151-8be9-2681117adfc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"myCoef$", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"myCoef$", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"856c56ca-69bb-43aa-833c-ab0ba72c20a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
       RowBox[{"Ropt", "=", "True"}], ",", 
       RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
       "dxRul", ",", "Bmat", ",", "Amat", ",", 
       RowBox[{"NP$", "=", "False"}], ",", "de", ",", "a", ",", "b", ",", "c",
        ",", "id", ",", "k", ",", "StrCon", ",", "\[Gamma]Udd", ",", 
       "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", ",", "rmn", ",", "tmp", ",",
        "RUd", ",", "Rg", ",", "gg", ",", "sT", ",", "Cflat", ",", "EinSp"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "GUdd", ",", "\[Omega]Ud", ",", "RUddd", ",", "Rdd", ",", "EUd", ",", 
        "R", ",", "Wdddd", ",", "detg", ",", "rtAbsdetg", ",", "eta", ",", 
        "HStar", ",", "PS", ",", "PH"}], "]"}], ";", "\n", "\t\t", "\n", 
      "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", "gIN", "]"}], ",", 
           "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", " ", 
      RowBox[{"Dim", "=", 
       RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Dim", "=!=", 
         RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{
          "\"\<Metric and coordinate dimensions don't match\>\"", ",", "1"}], 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"gIN", "===", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"NP$", "=", "True"}]}], "]"}], ";", 
      RowBox[{"eFrame", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"e", ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"frameOpt", "=", 
         RowBox[{"0", " ", "=", 
          RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"1", " ", "=", 
          RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
        RowBox[{"frameOpt", "=", 
         RowBox[{"2", " ", "=", 
          RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", 
      "\t\t", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
              RowBox[{
               RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
             RowBox[{
              RowBox[{"frameOpt", "=", "2"}], ";", 
              RowBox[{"eIN", "=", "eFrame"}]}], ",", 
             RowBox[{
              RowBox[{"stPrint", "[", 
               RowBox[{
               "\"\<dxRuleList and/or deList have not been defined!\>\"", ",",
                 "1"}], "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
         "\t", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", ",", "1"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{
               RowBox[{"{", "opt", "}"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", 
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ";", 
               RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{"IntegerQ", "[", 
             RowBox[{"opt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"opt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
              RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"frameOpt", "=!=", "2"}], ",", 
             RowBox[{
              RowBox[{"eIN", "=", "opt"}], ";", 
              RowBox[{"frameOpt", "=", "1"}]}]}], "]"}], ",", "\n", "\t", 
           "True", ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<Wrong optional arguments!\>\"", ",", "1"}], "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gIN", ",", "eIN", ",", 
             RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
          "]"}]}], ",", "\n", "\t", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"de", "[", "1", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<d\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"de", "[", "2", "]"}], "=", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
               RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
            RowBox[{"DeclareForms", "[", 
             RowBox[{"1", ",", 
              RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
              RowBox[{"de", "[", "1", "]"}], ",", 
              RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
             RowBox[{"de", "[", "2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}]}], ",", 
           RowBox[{
            RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "1"}], ",", 
        RowBox[{
         RowBox[{"DeclareForms", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
         RowBox[{"origFRin$", "=", 
          RowBox[{"eIN", "/.", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "/@", "xIN"}], ",", 
               RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}]}], ";", 
         RowBox[{"eTO$dx", "=", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "/@", 
               RowBox[{"Range", "[", "Dim", "]"}]}], ",", "origFRin$"}], 
             "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
            RowBox[{"{", "1", "}"}]}], "||", 
           RowBox[{
            RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], "||", 
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"eIN", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                RowBox[{
                 RowBox[{"y_", "|", 
                  RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                 RowBox[{"0", "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}],
              "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", 
          RowBox[{"\"\<coframe has incorrect form\>\"", ",", "1"}], "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\t", "\n", "\t\t", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
        ",", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", " ", 
        RowBox[{"simpRules", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";", 
      RowBox[{"idMat", "=", 
       RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\n", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Amat", "=", "idMat"}], ";", 
         RowBox[{"Bmat", "=", "idMat"}], ";", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}], ";", 
         RowBox[{"dxRul", "=", 
          RowBox[{"{", "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], "&&", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"eIN", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
             RowBox[{
              RowBox[{"y_", "|", 
               RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
              RowBox[{"0", "/;", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Bmat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"eIN", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"sT", "=", 
             RowBox[{"TimeUsed", "[", "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
               RowBox[{"1500", "*", "Dim"}]}], ",", 
              RowBox[{"stPrint", "[", 
               RowBox[{"\"\<Computing d[coframe]...\>\"", ",", "1"}], "]"}]}],
              "]"}], ";", 
            RowBox[{"Amat", "=", 
             RowBox[{"FaSi", "[", 
              RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
            RowBox[{"dxRul", "=", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", 
                 RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
            RowBox[{"de", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"eIN", ",", "SeriesData"}], "]"}], ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{
                 RowBox[{"d", "[", "eIN", "]"}], "/.", "dxRul"}], "]"}], ",", 
               
               RowBox[{"FacSimp", "[", 
                RowBox[{"Wedge", "[", 
                 RowBox[{
                  RowBox[{"FacSimp", "[", 
                   RowBox[{
                    RowBox[{"FacSimp", "[", 
                    RowBox[{"d", "[", "Bmat", "]"}], "]"}], "/.", "dxRul"}], 
                   "]"}], ",", 
                  RowBox[{
                   RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], "]"}], 
                "]"}]}], "]"}]}], ";", 
            RowBox[{"timePrint", "[", 
             RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Set", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{"\"\<coframe does not span space!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", "\n", 
        RowBox[{"frameOpt", "===", "2"}], ",", 
        RowBox[{
         RowBox[{"de", "=", "deList"}], ";", 
         RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
         RowBox[{"MapThread", "[", 
          RowBox[{"Set", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"Amat", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"myCoef$", "[", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", 
              RowBox[{"eIN", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "Dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
      "\n", "\t\t", "\n", 
      RowBox[{"k", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x_Symbol"}], ")"}], "b_."]}], "->", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "b"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "b_."], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "b_."]}], 
          "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], "b"]}]}], "}"}]}], ";", 
      RowBox[{"gdd", "=", "gIN"}], ";", 
      RowBox[{"coordList", "=", "xIN"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gdd = \>\"", ",", 
        RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
      RowBox[{"tmp", "=", 
       RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"FacSimp", "[", "tmp", "]"}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "tmp", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"d", "[", "a_", "]"}], 
                RowBox[{"d", "[", "b_", "]"}]}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], "^", "2"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a_", "]"}], 
                RowBox[{"e", "[", "b_", "]"}]}]}], "}"}], ",", "Factor"}], 
            "]"}]}], "]"}], "//.", "k"}]}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"gUU", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      
      RowBox[{"detg", "=", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{"FaSi", ",", 
          RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "k"}]}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<gUU = \>\"", ",", 
        RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "k", "]"}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"rtAbsdetg", "=", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"HStar", ",", 
        RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", 
        RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"HStar", "/@", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"HStar", "/@", "x"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"e", "/@", 
           RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "/;", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
       RowBox[{
        RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
      RowBox[{
       RowBox[{"HStar", "[", 
        RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"HStar", "[", "x", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"inn", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Wedge", "@@", 
             RowBox[{"e", "/@", 
              RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "]"}]}]}]}], 
      ";", "\t\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], "=", 
        RowBox[{"rtAbsdetg", " ", 
         RowBox[{"Array", "[", 
          RowBox[{"epsilon", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"eta", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"eta", "[", "a", "]"}], "=", 
        RowBox[{"Raise", "[", 
         RowBox[{
          RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
          RowBox[{"de", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"StrCon", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{"-", 
           RowBox[{"myCoef$", "[", 
            RowBox[{
             RowBox[{"de", "[", 
              RowBox[{"[", "c", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
              RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}], ";", "\n", 
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"StrCon", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", 
          RowBox[{"gdd", ".", "\[Gamma]Udd"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]Udd", "=", 
          RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
         RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"(*", 
       RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "[", "gdd", "]"}], "/.", "dxRul"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", 
             RowBox[{
             "\"\<Warning: d[] on some symbols not defined!\>\"", ",", "1"}], 
             "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"indepTerms", "[", 
              RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/", 
              "Dim"}], "<", "6000"}]}], ",", 
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{"FacSimp", "[", 
              RowBox[{"d", "[", "deList", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
              RowBox[{
               RowBox[{"stPrint", "[", 
                RowBox[{
                "\"\<Warning: deList not closed! d[deList]=\>\"", ",", "1"}], 
                "]"}], ";", 
               RowBox[{"Print", "[", "tmp", "]"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"zeroQ", "[", 
                   RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], "->", "0"}]}], "]"}]}], ",", 
                 RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "pD", "]"}], ";", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pD", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Amat", "===", "idMat"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"x", ",", 
            RowBox[{"coordList", "[", 
             RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "y"}], "]"}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{"x", ",", 
               RowBox[{"coordList", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\t", "\n", "\t\t", "\n", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"gddd", "[", 
        RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "c"}], "]"}], "]"}], ",", "b"}], "]"}], "+", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", "a"}], "]"}], "-", 
            RowBox[{"pD", "[", 
             RowBox[{
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}], 
           ")"}], "/", "2"}], "]"}]}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", "===", "0"}], ",", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"gddd", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Clear", "[", "tmp", "]"}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}]}], ";", 
         RowBox[{
          RowBox[{"tmp", "[", 
           RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"k", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"tmp", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], ",",
         "\n", 
        RowBox[{
         RowBox[{"Gamddd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"gddd", ",", 
              RowBox[{"{", 
               RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]ddd", "+", 
               RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
               RowBox[{"Transpose", "[", 
                RowBox[{"\[Gamma]ddd", ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}], 
             "/", "2"}]}], "]"}]}], ";", 
         RowBox[{"GUdd", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"NumericQ", "/@", 
                RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
              RowBox[{"{", "True", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
            RowBox[{"gUU", ".", "Gamddd"}], ",", 
            RowBox[{"FaSi", "[", 
             RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
       "\n", "\t\t", "\n", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"frameOpt", ">", "0"}], ",", 
        RowBox[{"\[Omega]Ud", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], 
              RowBox[{"e", "[", "k", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\t\t", "\n", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", 
      RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
      RowBox[{
       RowBox[{"rmn", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "id", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Amat", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id"}], "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", 
               RowBox[{"xIN", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "id", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "k", ",", "b"}], "]"}], "]"}], "*", 
             RowBox[{"\[Gamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "c", ",", "id"}], "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdddd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"rmn", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Flat Space!\>\"", "]"}], ";", 
         RowBox[{"Clear", "[", 
          RowBox[{"Rdd", ",", "EUd", ",", "R", ",", "Wdddd"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"Rg", "=", 
       RowBox[{"gUU", ".", "Rdddd"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{"Ropt", ",", 
        RowBox[{
         RowBox[{"Clear", "[", "rmn", "]"}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}],
          ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "id", ",", "c"}], "]"}]}], "/;", 
           RowBox[{"c", ">", "id"}]}]}], ";", 
         RowBox[{
          RowBox[{"rmn", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Rg", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"RUddd", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"rmn", ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"Rg", "=", "RUddd"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<RUddd not computed\>\"", ",", "1"}], "]"}]}], "]"}], 
      ";", "\n", "\t\t", "\n", 
      RowBox[{"Clear", "[", "tmp", "]"}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"b", ",", "a"}], "]"}], "/;", 
        RowBox[{"a", ">", "b"}]}]}], ";", 
      RowBox[{
       RowBox[{"tmp", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Rg", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "a", ",", "k", ",", "b"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Dim"}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"Rdd", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"{", 
          RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", "\n", 
      "\t\t\t\t", "\n", 
      RowBox[{"RUd", "=", 
       RowBox[{"gUU", ".", "Rdd"}]}], ";", 
      RowBox[{"R", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"RUd", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "a"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"timePrint", "[", 
       RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
      RowBox[{"sT", "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Wopt", "||", 
         RowBox[{"Dim", "<", "4"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Dim", ">", "3"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
             RowBox[{"Wdddd", "=", "Rdddd"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"gg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"gg", "=", 
               RowBox[{"gg", "-", 
                RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Transpose", "[", 
                RowBox[{
                 RowBox[{"Outer", "[", 
                  RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                "]"}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
              RowBox[{"Rg", "=", 
               RowBox[{"Rg", "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Rg", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                 "]"}]}]}], ";", "\n", 
              RowBox[{"Clear", "[", "rmn", "]"}], ";", 
              RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
              RowBox[{
               RowBox[{"rmn", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "id_"}], "]"}], ":=", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], "=", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"Rdddd", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                   "]"}], "-", 
                  RowBox[{
                   RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                  RowBox[{"R", " ", 
                   RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "id"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                 "]"}]}]}], ";", 
              RowBox[{"Wdddd", "=", 
               RowBox[{"Array", "[", 
                RowBox[{"rmn", ",", 
                 RowBox[{"{", 
                  RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                  "}"}]}], "]"}]}]}]}], "]"}], ",", 
           RowBox[{"Wdddd", "=", 
            RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
           RowBox[{
            RowBox[{"Cflat", "=", "True"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], "||", 
               RowBox[{"zeroQ", "[", "CF3d", "]"}]}], ",", 
              RowBox[{"stPrint", "[", "\"\<Conformally Flat\>\"", "]"}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"stPrint", "[", 
         RowBox[{"\"\<Weyl tensor not computed\>\"", ",", "1"}], "]"}]}], 
       "]"}], ";", "\n", "\t\t", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Ricci Flat\>\"", "]"}], ";", 
         RowBox[{"EUd", "=", "Rdd"}]}], ",", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"sT", "=", 
          RowBox[{"TimeUsed", "[", "]"}]}], ";", 
         RowBox[{"EUd", "=", 
          RowBox[{"FaSi", "[", 
           RowBox[{"RUd", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", "R", "*", "idMat"}]}], 
           "]"}]}], ";", 
         RowBox[{"timePrint", "[", 
          RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"zeroQ", "[", 
            RowBox[{"EUd", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "2"}], "-", 
                RowBox[{"1", "/", "Dim"}]}], ")"}], "R", "*", "idMat"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"stPrint", "[", "\"\<Einstein Space\>\"", "]"}], ";", 
            RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", "\n", 
      "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
        "stPrint", "[", "\"\<Space of Constant Curvature!\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{"NP$", ",", "NPdefs"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"0bfb7e4d-7090-427e-a5e8-0c932b0cf9e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF3d", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"stPrint", "[", 
      RowBox[{"\"\<Testing for 3-dim conformal flatness...\>\"", ",", "1"}], 
      "]"}], ";", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp$", "=", 
         RowBox[{
          RowBox[{"covD", "[", "Rdd", "]"}], "-", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"FaSi", "[", 
        RowBox[{"tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"514ea678-3d33-4b07-af11-9c09aff10f0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"PH", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", 
       RowBox[{"2", "4"}]}]}], ";", 
     RowBox[{
     "tmp$", " ", "=", " ", 
      "\"\<NP variables PH[i,j], \[CapitalLambda] \>\""}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], " ", "=!=", " ", "Symbol"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PS", "[", "0", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "1", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "2", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"PS", "[", "3", "]"}], " ", "=", " ", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        " ", 
        RowBox[{
         RowBox[{"PS", "[", "4", "]"}], " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{"tmp$", " ", "=", " ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"tmp$", ",", " ", "\"\<and PS[i] \>\""}], "]"}]}]}]}], 
      "]"}], ";", " ", 
     RowBox[{"stPrint", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{"tmp$", ",", " ", "\"\<defined.\>\""}], "]"}], ",", " ", 
       "1"}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"368aba9a-ae0d-4921-9480-9da6e5bb5bed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"755f6415-73a3-4934-bb58-f8d8ce3ba176"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     "\n", "    ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"55fe18d9-d331-46bd-bf3d-325a2f62aa33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"66d6fb51-bd21-48c9-b9cb-7bbd6d30173f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{
     RowBox[{"FoldList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MoveIndex", "[", 
         RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"00df5699-86ac-4199-b4c5-76d68cf9328d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"ordPr", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"renumb", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"ordPr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "/@", 
           RowBox[{"Rest", "[", "ordPr", "]"}]}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"e167a890-5634-4e74-ae8f-86c90036d9e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renumb", "[", 
     RowBox[{"rnk_", ",", "j_"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", ">", "b"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", 
       RowBox[{"b", "+", "rnk", "-", "2"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"01b83db3-5310-4943-907c-5c0085f84070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotOne", "[", 
   RowBox[{"x_", ",", "y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rnk1", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
      RowBox[{"rnk2", "=", 
       RowBox[{"TensorRank", "[", "y", "]"}]}], ",", 
      RowBox[{"tmp$", "=", 
       RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp$", "===", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
       RowBox[{"tmp$", "=", "Wedge"}], ",", 
       RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"tmp$", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk1", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rnk1", "\[Rule]", "i"}], ",", 
              RowBox[{"i", "\[Rule]", "rnk1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"Range", "[", "rnk2", "]"}], "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "\[Rule]", "1"}], ",", 
              RowBox[{"1", "\[Rule]", "j"}]}], "}"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"rnk1", ",", 
             RowBox[{"rnk1", "+", "j", "-", "2"}]}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"rnk1", "+", "j", "-", "1"}], ",", 
           RowBox[{"rnk1", "+", "rnk2", "-", "2"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"f7947e0d-49b5-4969-b5ba-dd05535aa9c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"s$", ",", 
          RowBox[{"Transpose", "[", "indPr", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"s$", "[", "i_", "]"}], ":>", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<s$\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"allInd", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"allInd", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "}"}],
         "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"398764ef-0132-484e-9e26-b7319fcc8835"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
         RowBox[{"Length", "[", "indL", "]"}]}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "indL", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
       RowBox[{"errWarn", ";", 
        RowBox[{"Return", "[", "]"}]}], ",", 
       RowBox[{"OKindCon", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Sort", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"11a54fa9-50cd-4d78-bcd1-b259089d56be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"f1442853-8cfa-4d59-ac37-0a037d8db1ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s$", ",", "allInd", ",", "sumInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"TensorRank", "[", "x", "]"}], "]"}], "/.", 
          RowBox[{"Apply", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"Apply", "[", 
             RowBox[{"Sequence", ",", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"s$", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}], "]"}], "&"}], 
                ",", "indPr"}], "]"}], ",", "1"}], "]"}], ",", "1"}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"s$", "[", "i_", "]"}], ":>", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<s$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{"sumInd", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", "allInd", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"Dim", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "allInd", "]"}], "/", "2"}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], ";", 
       RowBox[{"FacSimp", "[", 
        RowBox[{"Sum", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Unevaluated", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}], "]"}]}]}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"TensorRank", "[", "x", "]"}], "===", 
     RowBox[{"2", 
      RowBox[{"Length", "[", "indPr", "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"indPr", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"b4265ea7-0fd4-4d40-baa5-5356957047fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"rnk1", "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"274a4ef1-d445-422e-941b-e58fc5f63296"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"errWarn", ":=", 
   RowBox[{"stPrint", "[", 
    RowBox[{"\"\<Wrong tensor rank or number(s) of indices!\>\"", ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"00950486-e6d5-4457-96f1-78d4043518f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covDiv", "[", 
    RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covDiv", "[", 
     RowBox[{"x", ",", "UpList"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"TensorRank", "[", "x", "]"}]}], ",", "divInd", ",", 
        "allInd", ",", "freeInd", ",", "hhD", ",", "s", ",", "lt", ",", 
        "aInd"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
          
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
         RowBox[{"errWarn", ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"UpList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
             "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"divInd", "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "UpList", "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", "\t\t\t", 
       RowBox[{"allInd", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aInd", "/@", 
           RowBox[{"Range", "[", "k", "]"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"aInd", "[", "divInd", "]"}], "->", "s"}]}]}], ";", 
       RowBox[{"freeInd", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allInd", ",", 
          RowBox[{
           RowBox[{"#", "=!=", "s"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"Off", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lt", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", "<", "3.5"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"hhD", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", 
                   RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                 "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"GUdd", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Unevaluated", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hhD", "[", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", 
                    RowBox[{"Sequence", "@@", "allInd"}], "]"}], "]"}], ",", 
                  "s"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "UpList", "]"}], ",", "i"}], 
                    "]"}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "s", ",", "j"}], 
                    "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"GUdd", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "s", ",", 
                    RowBox[{"allInd", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"x", "[", 
                    RowBox[{"[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{"allInd", ",", "j", ",", "i"}], "]"}]}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "Dim"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"(", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"List", "[", 
                  RowBox[{"#", ",", "Dim"}], "]"}], "&"}], ",", "freeInd"}], 
               "]"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", ">", "1"}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{"Table", "@@", "lt"}]}], ",", 
         RowBox[{"lt", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"pD", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "s$", "]"}], "]"}], ",", "s$"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"s$", ",", "s$", ",", "j"}], "]"}], "]"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "Dim"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s$", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"On", "[", 
        RowBox[{"Part", "::", "\"\<pspec\>\""}], "]"}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"lt", "/.", 
           RowBox[{"hhD", "->", "pD"}]}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"7895d122-181e-450a-adbf-b6ecc274afe1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{"c$D", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"covD", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", "errWarn"}], ";", 
  RowBox[{
   RowBox[{"covD", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"covD", "[", "x", "]"}], "=", 
    RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"8151cae9-a3ac-436d-a4cc-7366e4b80a47"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensorRank", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{"errWarn", ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"pD", "[", 
            RowBox[{"x", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"30cc367d-5ff6-4ec0-b0cb-78ec8b208911"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_:", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"pD", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "z$", ",", "j"}], "]"}], 
             "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j", ",", "i"}], "]"}]}], "]"}], "]"}]}]}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"c6b3dea8-bcc6-4f13-9fe8-be470ef8d91d"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"tmp$", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
         "]"}]}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"6def27b8-c68d-4caa-ba0b-50d291a94684"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{
         RowBox[{"covDiv", "[", 
          RowBox[{"RUddd", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"0cab6cf5-60ad-472c-ad56-a5180923879f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"6c4e6714-d9fc-4fdb-a552-2c7a7891e3f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], " ", ">", " ", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", " ", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[110]:=",ExpressionUUID->"4ccdfeab-3614-4d38-baf2-a9907b14c273"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dotAll", ",", 
    "dotOne", ",", "epsilon", ",", "errWarn", ",", "FacSimp", ",", "FaSi", 
    ",", "indexList", ",", "inn", ",", "MF", ",", "MoveIndex", ",", 
    "newPrList", ",", "NPdefs", ",", "numb1", ",", "numb2", ",", "OKindCon", 
    ",", "redPlus", ",", "redTimes", ",", "renumb", ",", "RiemSym", ",", 
    "zeroTensor"}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"38a43ef3-47d6-4cd9-a817-0c33915e5296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"e3441f7e-55c9-402f-8407-05e43ab32144"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"metric", ",", "coord"}], "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.8332569899651623`*^9, 3.833256994994968*^9}, {
   3.833264351900015*^9, 3.833264352124509*^9}, 3.833264665759987*^9, {
   3.833264946690049*^9, 3.833264947222728*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"9e3f82d5-7994-40fd-8ffa-339191443f21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            FractionBox[
             RowBox[{"6", " ", "M", " ", "r"}], 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}]], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalLambda]", "-", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"]], "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["x", "2"]}]}], ")"}], " ", 
             "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]]}], "0"},
       {
        FractionBox[
         RowBox[{"3", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["x", "2"]}]}], ")"}], " ", 
             "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            "2"]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     3 (3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (-3 + 
       6 $CellContext`M $CellContext`r/($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2) + $CellContext`r^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^2 ($CellContext`\[CapitalLambda] - $CellContext`x^2 \
$CellContext`\[CapitalLambda])), 0, 0, 
      3 $CellContext`a (-1 + $CellContext`x^2) ($CellContext`r^2 + \
$CellContext`a^2 $CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
       6 $CellContext`M $CellContext`r + ($CellContext`a^2 + \
$CellContext`r^2) ($CellContext`r^2 + $CellContext`a^2 $CellContext`x^2) \
$CellContext`\[CapitalLambda])}, {
     0, (-3) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)/($CellContext`a^2 (-3 + $CellContext`r^2 $CellContext`\
\[CapitalLambda]) + $CellContext`r (6 $CellContext`M - 
        3 $CellContext`r + $CellContext`r^3 $CellContext`\[CapitalLambda])), 
      0, 0}, {0, 
      0, (-3) (-1 + $CellContext`x^2)^(-1) ($CellContext`r^2 + \
$CellContext`a^2 $CellContext`x^2)/(
      3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      0}, {3 $CellContext`a (-1 + $CellContext`x^2) ($CellContext`r^2 + \
$CellContext`a^2 $CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
       6 $CellContext`M $CellContext`r + ($CellContext`a^2 + \
$CellContext`r^2) ($CellContext`r^2 + $CellContext`a^2 $CellContext`x^2) \
$CellContext`\[CapitalLambda]), 0, 
      0, (-3) (-1 + $CellContext`x^2) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
       3 $CellContext`r^4 + $CellContext`a^6 $CellContext`x^2 $CellContext`\
\[CapitalLambda] + $CellContext`a^4 ($CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`x^2 (
           3 + $CellContext`r^2 $CellContext`\[CapitalLambda])) + \
$CellContext`a^2 $CellContext`r ((-6) $CellContext`M (-1 + $CellContext`x^2) + \
$CellContext`r (3 + 
           3 $CellContext`x^2 + $CellContext`r^2 \
$CellContext`\[CapitalLambda])))}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057348979759*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"8fb52b97-a909-4793-91c3-aab0316a1789"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(ds\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"6", " ", "M", " ", "r"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}]]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "M", " ", "r"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "4"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "x", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
       "2"]}]]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(ds\), \(2\)]\) = ", (-3) ($CellContext`r^2 + \
$CellContext`a^2 $CellContext`x^2) ((-3) $CellContext`a^2 + 
      6 $CellContext`M $CellContext`r - 
      3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda])^(-1) \
$CellContext`d[$CellContext`r]^2 - 
   3 ($CellContext`r^2 + $CellContext`a^2 $CellContext`x^2)^(-1) (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) ((-6) \
$CellContext`M $CellContext`r + 3 $CellContext`r^2 + 
    3 $CellContext`a^2 $CellContext`x^2 - $CellContext`a^2 $CellContext`r^2 \
$CellContext`\[CapitalLambda] - $CellContext`r^4 \
$CellContext`\[CapitalLambda] - $CellContext`a^4 $CellContext`x^2 \
$CellContext`\[CapitalLambda] + $CellContext`a^4 $CellContext`x^4 \
$CellContext`\[CapitalLambda]) $CellContext`d[$CellContext`t]^2 - 
   3 (-1 + $CellContext`x^2)^(-1) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2) (
     3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) $CellContext`d[$CellContext`x]^2 + 
   6 $CellContext`a (-1 + $CellContext`x^2) ($CellContext`r^2 + \
$CellContext`a^2 $CellContext`x^2)^(-1) (
      3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
     6 $CellContext`M $CellContext`r + $CellContext`a^2 $CellContext`r^2 \
$CellContext`\[CapitalLambda] + $CellContext`r^4 \
$CellContext`\[CapitalLambda] + $CellContext`a^4 $CellContext`x^2 \
$CellContext`\[CapitalLambda] + $CellContext`a^2 $CellContext`r^2 \
$CellContext`x^2 $CellContext`\[CapitalLambda]) \
$CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] - 
   3 (-1 + $CellContext`x^2) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
     3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^(-2) (
    6 $CellContext`a^2 $CellContext`M $CellContext`r + 
    3 $CellContext`a^2 $CellContext`r^2 + 3 $CellContext`r^4 + 
    3 $CellContext`a^4 $CellContext`x^2 - 
    6 $CellContext`a^2 $CellContext`M $CellContext`r $CellContext`x^2 + 
    3 $CellContext`a^2 $CellContext`r^2 $CellContext`x^2 + $CellContext`a^4 \
$CellContext`r^2 $CellContext`\[CapitalLambda] + $CellContext`a^2 \
$CellContext`r^4 $CellContext`\[CapitalLambda] + $CellContext`a^6 \
$CellContext`x^2 $CellContext`\[CapitalLambda] + $CellContext`a^4 \
$CellContext`r^2 $CellContext`x^2 $CellContext`\[CapitalLambda]) \
$CellContext`d[$CellContext`\[Phi]]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349045952*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"a2d84c49-b677-43e7-8a94-5a4660fca785"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"6", " ", "M", " ", "r"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], 
        "0", "0", 
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"6", " ", "M", " ", "r"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], 
           ")"}]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"6", " ", "M", " ", "r"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]]}], "0"},
       {
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"6", " ", "M", " ", "r"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]], 
        "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "M", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "-", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "4"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"6", " ", "M", " ", "r"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{
     Rational[1, 
        3] ($CellContext`r^2 + $CellContext`a^2 $CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 ((-3) \
$CellContext`a^2 + 6 $CellContext`M $CellContext`r - 
        3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda])^(-1) (
        3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) (
       6 $CellContext`a^2 $CellContext`M $CellContext`r + 
       3 $CellContext`a^2 $CellContext`r^2 + 3 $CellContext`r^4 + 
       3 $CellContext`a^4 $CellContext`x^2 - 
       6 $CellContext`a^2 $CellContext`M $CellContext`r $CellContext`x^2 + 
       3 $CellContext`a^2 $CellContext`r^2 $CellContext`x^2 + \
$CellContext`a^4 $CellContext`r^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^2 $CellContext`r^4 $CellContext`\[CapitalLambda] + \
$CellContext`a^6 $CellContext`x^2 $CellContext`\[CapitalLambda] + \
$CellContext`a^4 $CellContext`r^2 $CellContext`x^2 $CellContext`\
\[CapitalLambda]), 0, 0, 
      Rational[1, 
        3] $CellContext`a ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 ((-3) \
$CellContext`a^2 + 6 $CellContext`M $CellContext`r - 
        3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda])^(-1) (
        3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) (
       6 $CellContext`M $CellContext`r + $CellContext`a^2 $CellContext`r^2 \
$CellContext`\[CapitalLambda] + $CellContext`r^4 \
$CellContext`\[CapitalLambda] + $CellContext`a^4 $CellContext`x^2 \
$CellContext`\[CapitalLambda] + $CellContext`a^2 $CellContext`r^2 \
$CellContext`x^2 $CellContext`\[CapitalLambda])}, {
     0, Rational[-1, 
        3] ($CellContext`r^2 + $CellContext`a^2 $CellContext`x^2)^(-1) ((-3) \
$CellContext`a^2 + 6 $CellContext`M $CellContext`r - 
       3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda]), 0, 0}, {
     0, 0, Rational[-1, 
        3] (-1 + $CellContext`x^2) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
       3 + $CellContext`a^2 $CellContext`x^2 $CellContext`\[CapitalLambda]), 
      0}, {Rational[
       1, 3] $CellContext`a ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 ((-3) \
$CellContext`a^2 + 6 $CellContext`M $CellContext`r - 
        3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda])^(-1) (
        3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) (
       6 $CellContext`M $CellContext`r + $CellContext`a^2 $CellContext`r^2 \
$CellContext`\[CapitalLambda] + $CellContext`r^4 \
$CellContext`\[CapitalLambda] + $CellContext`a^4 $CellContext`x^2 \
$CellContext`\[CapitalLambda] + $CellContext`a^2 $CellContext`r^2 \
$CellContext`x^2 $CellContext`\[CapitalLambda]), 0, 0, 
      Rational[1, 
        3] (-1 + $CellContext`x^2)^(-1) ($CellContext`r^2 + $CellContext`a^2 \
$CellContext`x^2)^(-1) (
        3 + $CellContext`a^2 $CellContext`\[CapitalLambda])^2 ((-3) \
$CellContext`a^2 + 6 $CellContext`M $CellContext`r - 
        3 $CellContext`r^2 + $CellContext`a^2 $CellContext`r^2 $CellContext`\
\[CapitalLambda] + $CellContext`r^4 $CellContext`\[CapitalLambda])^(-1) (
        3 + $CellContext`a^2 $CellContext`x^2 \
$CellContext`\[CapitalLambda])^(-1) ((-6) $CellContext`M $CellContext`r + 
       3 $CellContext`r^2 + 
       3 $CellContext`a^2 $CellContext`x^2 - $CellContext`a^2 \
$CellContext`r^2 $CellContext`\[CapitalLambda] - $CellContext`r^4 \
$CellContext`\[CapitalLambda] - $CellContext`a^4 $CellContext`x^2 \
$CellContext`\[CapitalLambda] + $CellContext`a^4 $CellContext`x^4 \
$CellContext`\[CapitalLambda])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8350573490504436`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"c3df8de7-830d-4401-b685-403183bd28d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.054758000000000084`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.054758000000000084`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349053302*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"ef7f5f55-16e7-448b-af52-9feb6c4b4285"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.07241900000000001`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.07241900000000001, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349111199*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"181cbe92-c25c-4a43-b688-ac6b684ad1da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.1574110000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.1574110000000002, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349266159*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"f4085b84-c274-4ed3-9d9f-5d39069dd6f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.11653999999999964`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.11653999999999964`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349381226*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"7484112e-8611-4474-8c14-084f0a72c777"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.01980499999999985`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.01980499999999985, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349425633*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"394f4593-9de6-4049-8635-b397244bd1fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.06079100000000004`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.06079100000000004, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349483695*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"80c99cc9-3208-4af6-a0e8-503048e463e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.008372999999999742`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.008372999999999742, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.835057349485334*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"4f3719f0-ccdb-42ad-ba6c-fceaffa8788b"],

Cell[BoxData["\<\"Einstein Space\"\>"], "Output",
 CellChangeTimes->{3.83505734948849*^9},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[
  1, 0, 1],ExpressionUUID->"29621be4-a0b1-4db3-b265-7f17c4d3655d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.504662`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8332650867574587`*^9, {3.835057320793666*^9, 3.83505734950054*^9}},
 FontSize->20,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 1],
 CellLabel->
  "Out[113]=",ExpressionUUID->"b46cea46-52da-4d94-8dd1-e78d2f1b4f80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Rdd", " ", "-", 
   RowBox[{
    FractionBox["1", "2"], "gdd", " ", "R"}], " ", "+", " ", 
   RowBox[{"\[CapitalLambda]", " ", "gdd"}]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.835057373412445*^9, 3.8350573928451433`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"c88e328c-df71-4b1e-90dc-09d6b99ff3cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.83505739326775*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"9bf732b0-4f93-4f24-bb31-db29c453fe11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KTensords2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
             ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Dt", "[", "t", "]"}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
        ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
          ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"a", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], 
         "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Dt", "[", "t", "]"}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
        ")"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
           ")"}]}]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833265097537024*^9, 3.833265120109899*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"aac2dbd0-8cb8-4be4-ab8d-9a465c5dad15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Dt", "[", "r", "]"}], "2"]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
          ")"}]}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", "x", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
    ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
            ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
       ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", "r"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "3"]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"Dt", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Dt", "[", "t", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "3"]}]]}], 
       ")"}], "2"]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"]}]}]]}]], "Output",
 CellChangeTimes->{{3.833265098400984*^9, 3.8332651206858587`*^9}, 
   3.83505741076374*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"c6752fc3-2446-4cb0-9d34-eeced058d995"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KTensor", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"metricFunc", "[", 
    RowBox[{"KTensords2", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833265124810133*^9, 3.83326513115889*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"0c6f88c9-32a4-4734-b6b3-3b655b9f0410"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"6", " ", "M", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "4"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"9", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", "M", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", "M", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              "\[CapitalLambda]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833265131700982*^9, {3.835057407018661*^9, 3.835057418111198*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"efb5bdee-efa3-47dc-8367-df2256d37748"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KTensor", "-", " ", 
  RowBox[{"Transpose", "[", "KTensor", "]"}]}]], "Input",
 CellLabel->
  "In[118]:=",ExpressionUUID->"4887dbcb-0ec1-4490-a8bc-13f871a37fe9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.833257042198324*^9, {3.833257098726302*^9, 3.83325714179517*^9}, 
   3.833260733577035*^9, 3.8332607654707747`*^9, 3.833260934658381*^9, 
   3.8332615998434258`*^9, 3.833262667559476*^9, 3.83326341868736*^9, 
   3.833264038120566*^9, 3.833265133186079*^9, 3.8350574226981583`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"3e7bb505-d943-4aba-8493-a13e32047120"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "+", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], "+", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{"covD", "[", "KTensor", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833257051120474*^9, 3.83325705459789*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"cc2434dc-ad59-40c1-83db-3b5752e65ea1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.833257048292389*^9, 3.833257055032092*^9}, {
   3.833257115581326*^9, 3.83325714257661*^9}, {3.833260767021257*^9, 
   3.8332607782633247`*^9}, 3.833260935955625*^9, 3.833261600873024*^9, 
   3.833262668652701*^9, 3.833263419848832*^9, 3.833264039568068*^9, 
   3.83326513431511*^9, 3.8350574229235153`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"23509390-7a09-4c68-a0e6-4e2af8eb2605"]
}, Open  ]],

Cell["Geodesic Equations", "Section",
 CellChangeTimes->{{3.833265382419283*^9, 
  3.833265387956753*^9}},ExpressionUUID->"537269f9-454e-4e97-a556-\
f3cd11196d0e"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8332652581953287`*^9, 3.833265260190546*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"001c48d7-5e0a-4460-a1dc-49ad3993a90a"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[CapitalLambda]", "]"}]], "Input",
 CellChangeTimes->{{3.833266020915493*^9, 3.8332660240848293`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f63f444a-e592-4aea-ab69-bc26b1f8ad18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"64c868c1-c300-4902-b069-70fe65509f40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "M", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"]}]}], ")"}], " ", 
             "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", 
             " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "M", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"]}]}], ")"}], " ", 
             "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", 
             " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
       ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "+", 
              RowBox[{"9", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833265284629241*^9, 3.833265288111487*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"82e80df3-a6ba-4d40-a178-00d9fd4beffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KTensor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"6", " ", "M", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Chi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["\[Chi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M"}], "-", 
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
           ")"}]}]}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["\[Chi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
       ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "6"], " ", "\[CapitalLambda]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M"}], "+", 
                 RowBox[{"3", " ", "r"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
                ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M"}], "-", 
                 RowBox[{"3", " ", "r"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833265277649488*^9, 3.833265292420514*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"599d9931-d44a-4781-89ec-f90ab7d0eb4f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Carter", "'"}], "s", " ", "constant"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057459590913*^9, 3.8350574667773943`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f7097c33-ff4d-4a92-a85d-f1867bd94831"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq1", "=", 
  RowBox[{"K", "==", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], "}"}], ".",
      " ", "KTensor", " ", ".", " ", 
     RowBox[{"{", 
      RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8329944323328733`*^9, 3.832994489531739*^9}, {
  3.8329945519189672`*^9, 3.832994552175625*^9}, {3.832994809801119*^9, 
  3.832994830457436*^9}, {3.833265345638254*^9, 3.833265360683934*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8d56d6f0-8fcb-4fdf-ae71-031cf5d4d885"],

Cell[BoxData[
 RowBox[{"K", "\[Equal]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["rd", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]],
       "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Theta]d", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["td", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"6", " ", "M", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", "a", " ", "td", " ", "\[Phi]d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Phi]d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "6"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
        "2"]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.833265583777726*^9, 3.833265639099654*^9, 
  3.833265800060568*^9, 3.833266030624428*^9, 3.835057473846917*^9, 
  3.835057585954359*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c94ebca1-12ba-456e-81a7-3dc011c20216"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Killing", " ", "energy"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057476646009*^9, 3.835057489423091*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9b70dfa0-6a52-412a-a5c4-1646049048cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2", "=", 
  RowBox[{"En", " ", "==", " ", 
   RowBox[{"-", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ".", " ", "gdd", 
     ".", 
     RowBox[{"{", 
      RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], 
      "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.83299456232486*^9, 3.8329945952969847`*^9}, {
  3.8329948131175222`*^9, 3.832994834859521*^9}, {3.833265363911583*^9, 
  3.833265374442367*^9}, {3.833265697241893*^9, 3.833265703598637*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a50cca28-cc4a-42fd-bef7-9d257a13d7a2"],

Cell[BoxData[
 RowBox[{"En", "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "a", " ", "\[Phi]d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "M", " ", "r"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "td", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
      ")"}]}]]}]}]], "Output",
 CellChangeTimes->{3.8332655856601877`*^9, 3.833265641178872*^9, 
  3.8332657050810127`*^9, 3.8332658039363527`*^9, 3.833266030690131*^9, 
  3.8350575871882763`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b2525a9b-3f10-49da-8c52-f632589cb62f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"null", " ", "geodesics"}], " ", "*)"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"a0cf5ee9-39b3-4e6c-a6f3-1bf8f584ddd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq3", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], "}"}], ".",
      "gdd", ".", 
     RowBox[{"{", 
      RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], "}"}]}]}], 
   "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.832994619554557*^9, 3.832994628643914*^9}, {
   3.8329947556324453`*^9, 3.832994770784719*^9}, {3.832994836459124*^9, 
   3.832994837307786*^9}, {3.8332654071799173`*^9, 3.833265414258519*^9}, 
   3.833265652704039*^9, 3.833265825717093*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"bef5300e-e5f7-4a37-82f4-dc81be240da3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["rd", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
     
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "-", 
        RowBox[{"3", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]], 
   "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Theta]d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "-", 
   RowBox[{"\[Phi]d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "a", " ", "td", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[Phi]d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{"9", " ", "r"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
     ")"}]}], "-", 
   RowBox[{"td", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "a", " ", "\[Phi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "td", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], 
     ")"}]}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.83326558708646*^9, {3.833265642461275*^9, 3.83326565523673*^9}, {
   3.83326580577295*^9, 3.833265827384108*^9}, 3.833266030749316*^9, 
   3.835057588389945*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"f2307e59-bcd3-47c2-b5f1-fbdea1fdcfd8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"zero", " ", "angular", " ", "momentum"}], " ", "*)"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"de02b141-4b33-4e00-9701-8f9a83cf011a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq4", "=", 
  RowBox[{"0", "==", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ".", " ", "gdd", ".", 
    RowBox[{"{", 
     RowBox[{"td", ",", "rd", ",", "\[Theta]d", ",", "\[Phi]d"}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8329946331495953`*^9, 3.8329946491107683`*^9}, 
   3.8329947826550093`*^9, {3.8329948389513693`*^9, 3.832994840321549*^9}, {
   3.8329948910913277`*^9, 3.832994907789139*^9}, 3.832995143196713*^9, {
   3.833265420276064*^9, 3.8332654268651857`*^9}, {3.8332657087073917`*^9, 
   3.833265712578845*^9}, 3.833265823727993*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"7b537fe2-e8ca-416e-a2bc-21e455f911ef"],

Cell[BoxData[
 RowBox[{"0", "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "a", " ", "td", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[Phi]d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"9", " ", "r"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
      ")"}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.8332655885379333`*^9, 3.833265642537838*^9, 3.833265713114139*^9, {
   3.833265807206408*^9, 3.8332658284050198`*^9}, 3.833266032075838*^9, 
   3.8350575895329933`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"cb4ae450-afef-4e87-94d6-fc3b2c0941b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"eq2", ",", "eq4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"td", ",", "\[Phi]d"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833265735502054*^9, 3.833265736390383*^9}, {
  3.8332659975348463`*^9, 3.833266005334278*^9}, {3.833266275338868*^9, 
  3.833266279862714*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"abea2639-55f7-4c8c-899c-af852ca81494"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"td", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "En", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{"9", " ", "r"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 "\[CapitalLambda]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], ",", 
    RowBox[{"\[Phi]d", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "En", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "M", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
           
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8332657339156837`*^9, 3.83326578829982*^9, {3.8332658199939833`*^9, 
   3.8332658340992117`*^9}, {3.833266007130275*^9, 3.83326603229427*^9}, 
   3.833266282983848*^9, 3.835057608059085*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ae62befd-ec0e-4d23-965b-c6881f26b6f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"td", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "En", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "+", 
              RowBox[{"9", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  "\[CapitalLambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{"\[Phi]d", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "En", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{"\[Theta]d", "\[Rule]", " ", 
      SqrtBox["\[Theta]d2"]}], ",", 
     RowBox[{"rd", "\[Rule]", " ", 
      SqrtBox["rd2"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332663215616302`*^9, 3.833266331929448*^9}, {
  3.833266427447929*^9, 3.833266429278049*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8946b0ea-56ed-4064-8978-1abd8c4e9a28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tdRHS", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "En", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "+", 
           RowBox[{"9", " ", "r"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               "\[CapitalLambda]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835057869416044*^9, 3.8350578729058247`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"42716a80-88e4-4638-ac0b-28c049c9e86d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]dRHS", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "En", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "M", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835057877709292*^9, 3.835057886624934*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b6fe1a5b-fcfc-4e75-aae5-797976ea0a31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finaleq1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"eq1", "/.", "subs"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833266054008616*^9, 3.833266111071102*^9}, {
  3.8332661834325*^9, 3.8332661837686853`*^9}, {3.833266215315559*^9, 
  3.833266216999797*^9}, {3.833266342895891*^9, 3.8332663475855*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5c88359e-2bca-4bfc-9e66-6567065a0410"],

Cell[BoxData[
 RowBox[{"K", "\[Equal]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "rd2", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M"}], "-", 
           RowBox[{"3", " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]],
       "+", 
      FractionBox[
       RowBox[{"\[Theta]d2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "3"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["En", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"6", " ", "M", " ", "r"}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "+", 
              RowBox[{"9", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  "\[CapitalLambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["En", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "6"], " ", "\[CapitalLambda]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
             ")"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["En", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M", " ", "r"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[CapitalLambda]"}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalLambda]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M"}], "+", 
              RowBox[{"9", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  "\[CapitalLambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "-", 
               RowBox[{"3", " ", "r"}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.833266064907392*^9, 3.8332661156981363`*^9}, {
   3.833266195873358*^9, 3.833266217807465*^9}, 3.833266371509396*^9, {
   3.8332664301348133`*^9, 3.8332664533293743`*^9}, 3.835057644905899*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f947201c-9e2f-4ef7-875e-3d37363407a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finaleq2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"eq3", "/.", "subs"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833266054008616*^9, 3.833266111071102*^9}, {
  3.8332661834325*^9, 3.8332661837686853`*^9}, {3.833266215315559*^9, 
  3.833266216999797*^9}, {3.833266342895891*^9, 3.833266366798443*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0d12a3bb-f9d2-40e8-a445-24997a6e7e6e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "rd2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "M"}], "-", 
       RowBox[{"3", " ", "r"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}]], 
  "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[Theta]d2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"3", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["En", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"9", " ", "r"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.833266064907392*^9, 3.8332661156981363`*^9}, {
   3.833266195873358*^9, 3.833266217807465*^9}, 3.833266375945509*^9, 
   3.833266456831881*^9, 3.835057649164139*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b84966bd-bdf5-4b6f-b4ce-3090041daec6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"finaleq1", ",", "finaleq2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rd2", ",", "\[Theta]d2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833266223290092*^9, 3.833266257792057*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"008472e3-450a-481a-b948-64f42de533d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rd2", "\[Rule]", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["En", "2"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["En", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["En", "2"], " ", "\[CapitalLambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"3", " ", "K", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "M"}], "-", 
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["En", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"K", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["En", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}], ",", 
    
    RowBox[{"\[Theta]d2", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", "K"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["En", "2"], " ", "\[CapitalLambda]"}], "-", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["En", "2"], " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox["En", "2"]}], "+", 
            RowBox[{"3", " ", "K", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "K", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{
             SuperscriptBox["En", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}],
               "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.833266239354912*^9, 3.8332662594382067`*^9}, 
   3.833266400239172*^9, 3.833266459883301*^9, 3.8350576522105713`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"2e737bbd-e77a-4fe0-b263-c3da1726fd11"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rd2RHS", "=", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["En", "2"], " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "8"], " ", 
        SuperscriptBox["En", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["En", "2"], " ", "\[CapitalLambda]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"3", " ", "K", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["En", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["En", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8350576885916557`*^9, 3.835057693415894*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"bdbdec6a-0dcf-4011-bf80-f400e0a6fdc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]d2RHS", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", "K"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["En", "2"], " ", "\[CapitalLambda]"}], "-", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["En", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["En", "2"]}], "+", 
          RowBox[{"3", " ", "K", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "K", " ", "\[CapitalLambda]"}], "+", 
          RowBox[{
           SuperscriptBox["En", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
            "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835057700992474*^9, 3.8350577061568327`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"cf095661-fec7-4cc5-a062-59fcc8794972"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]n", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"30ac66a7-d5d7-4339-a7e0-9b0a6a26d28b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "is", " ", "equation", " ", "14", " ", "of", " ", "Hackmann", 
   " ", "et", " ", "al"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057736234394*^9, 
  3.835057748540773*^9}},ExpressionUUID->"59a078ed-bec4-4ddd-bbb0-\
2e1f72c32f61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"rd2RHS", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], "En"}], " ", ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], "K"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.833321926692471*^9, 3.8333220316563063`*^9}, 
   3.8333220866398783`*^9, 3.835057720657693*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"ccef6890-48ec-404b-80d7-102ac2b84e75"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.833322024857111*^9, 3.833322032506707*^9}, {
   3.8333220804655657`*^9, 3.83332208725638*^9}, 3.835057721638377*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"5ab3357b-7fd0-405d-bad7-7549556f3dbe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
  3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
  3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
  3.833262288651106*^9, 3.833262301180355*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e75e7bf0-e819-4930-af9b-c33e38ba4899"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]n", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"532604fb-541a-4d95-9829-d8317bf7b11f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"54c6dfeb-a665-486d-9507-c99fc32d879f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9e264df4-e57f-46d5-ab10-9b639d16024b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "equation", " ", 
   RowBox[{"(", "15", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057794512032*^9, 
  3.83505780489997*^9}},ExpressionUUID->"1d215f6a-5a5f-451b-a650-\
7b46d70c5a33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Theta]d2RHS", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], "K"}], "-", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", " ", "En", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.833322108807181*^9, 3.833322111976392*^9}, {
   3.833322142380596*^9, 3.833322220457841*^9}, 3.833322251564217*^9, 
   3.835057789345478*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"64f5d56a-b5d9-4ff1-86b8-25abe8fc2c5b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8333222046304493`*^9, 3.8333222524146547`*^9, 
  3.8350578080597687`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"48311d02-8e3c-4499-9da7-7d5368f36356"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "equation", " ", 
   RowBox[{"(", "17", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.835057942060705*^9},ExpressionUUID->"a65d190a-b0dc-48d7-ae84-\
a8c8f61bcf72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"tdRHS", "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Chi]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}]}], 
        RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], "En"}], " ", "-", " ", 
      RowBox[{"a", "  ", 
       FractionBox[
        RowBox[{"a", " ", "En", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]]}]}], 
     ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833322284345952*^9, 3.8333224617824707`*^9}, 
   3.835057923543159*^9, {3.835058001181519*^9, 3.835058003245038*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"913e362c-44f8-4b60-8f9a-14a313cec36a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8333223820189257`*^9, 3.833322388523872*^9}, {
   3.833322462662348*^9, 3.8333224690453444`*^9}, 3.835057931666223*^9, 
   3.8350580182864933`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"3c16fb23-e354-49f4-8a92-66a4bcb9817a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "equation", " ", 
   RowBox[{"(", "16", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835057942060705*^9, 
  3.835057949980732*^9}},ExpressionUUID->"1f57d794-98d8-41bf-b05e-\
0e4d60025e10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Phi]dRHS", "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Chi]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["a", 
        RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "En"}], " ", "-", " ", 
      RowBox[{"a", " ", "En", " ", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.833322284345952*^9, 3.8333223880423107`*^9}, {
  3.835058025309456*^9, 3.835058045291031*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"cdf62db1-ad41-476f-bc0e-97f7df80b498"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8333223820189257`*^9, 3.833322388523872*^9}, 
   3.833322466865697*^9, 3.8350580461460047`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"cc953f89-b51f-4635-ad0c-b07bc2d4db53"]
}, Open  ]],

Cell["Our notation ", "Section",
 CellChangeTimes->{{3.835058084495468*^9, 3.83505809213652*^9}, 
   3.835060740668791*^9},ExpressionUUID->"a331f9a5-7333-4555-9580-\
33c662e0e114"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8333233861686783`*^9, 3.833323389558587*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0987ac94-6b1d-44ef-894f-d9f00d0c5071"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{"r", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, 3.83505929753833*^9, {
   3.835060752978683*^9, 3.835060765183796*^9}, 3.8350608423630953`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"93c83a2e-e540-4ba7-b53b-33f30942915a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]n", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "3"], 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "M", " ", "r"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"eb08fb95-25e8-4650-8e0e-10e15213c37d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["\[CapitalLambda]", "3"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833262206312008*^9, 3.8332622470990667`*^9}, 
   3.833262306854229*^9, {3.833263363505533*^9, 3.833263364069064*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0a6d3af3-ee73-4494-af3b-53095717e95a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     FractionBox["\[CapitalLambda]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8332638351211033`*^9, 3.833263846091982*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"13b3633a-f020-4793-8891-1a4bb42f56f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]dRHS", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Chi]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["a", 
        RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "En"}], " ", "-", " ", 
      RowBox[{"a", " ", "En", " ", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835058611669848*^9, 3.835058613124248*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"051a85cf-cfae-455d-a7fa-4735cf682ed5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tdRHS", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Chi]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}]}], 
        RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]], "En"}], " ", "-", " ", 
      RowBox[{"a", "  ", 
       FractionBox[
        RowBox[{"a", " ", "En", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835058622808947*^9, 3.835058624454996*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e22e5076-baaa-4214-b67a-1f00c5fd3c8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]d2RHS", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}], "K"}], "-", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", " ", "En", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835058635253878*^9, 3.835058636628153*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4caec625-adaa-4865-9769-5ae52994f860"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rd2RHS", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], "En"}], " ", ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], "K"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835058647744128*^9, 3.835058650578205*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"168ce28b-d9dd-4b5b-a67c-e06cf252bbc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "-", " ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], " ", 
      FractionBox["K", 
       SuperscriptBox["En", "2"]]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.835058696431234*^9, 3.835058698531076*^9}, {
  3.835058741407071*^9, 3.835058744923236*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"996951cb-932a-4578-94e0-f44500d8adf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"]}], "-", " ", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      FractionBox[
       RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], 
       RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]]}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8350587841393127`*^9, 3.835058790054057*^9}, 
   3.835059521180027*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"bf2901ee-eda1-4e6e-9cb5-07e06aa6ed91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox["En", "2"], 
      SuperscriptBox["\[Chi]", "2"]}], "+", " ", 
     RowBox[{"K", " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]", "-", "1"}], ")"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.835058848619121*^9, 3.835058850007118*^9}, {
   3.8350591369850693`*^9, 3.835059158266458*^9}, {3.8350591952013397`*^9, 
   3.835059220143079*^9}, 3.835059332835688*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"498e2ec7-e2fe-4fdc-ab9d-8d6df019d839"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"\[Chi]", " ", "K"}], 
     SuperscriptBox["b", "2"]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8350591601277657`*^9, 3.83505917770503*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f6aa84e5-6380-4afb-a8eb-8939d387b064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{
    SuperscriptBox["b", "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["X", "2"], "-", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8350588207188473`*^9, 3.8350588383601913`*^9}, 
   3.835059181412797*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"7a2350f6-e483-4bac-93a3-2c328e7db3bf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "our", " ", "t", " ", "equation"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.835059538833276*^9, 3.835059539961059*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e37bd829-0fc0-40cf-809d-56051250589d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"tdRHS", "-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["\[CapitalSigma]", "2"], "En"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
     RowBox[{"\[CapitalDelta]n", "[", "r", "]"}]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.8350594670287657`*^9, 3.83505950922125*^9}, {
  3.835060777533127*^9, 3.835060780225237*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d1a6b7b8-af4b-471b-aea2-34dd93ed3c18"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835059511580853*^9, 3.835059532027637*^9}, 
   3.835059895221307*^9, 3.8350608195092087`*^9, 3.8350608523874683`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"10a501e1-9841-4a6e-84f4-89021f47feba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "our", " ", "r", " ", "equation"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{3.835059453990678*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"e8a5932c-b39b-41ed-8503-8fe66e9cb32b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"rd2RHS", "-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["B", "2"], 
      SuperscriptBox["En", "2"]}]}], 
    SuperscriptBox[
     RowBox[{"\[Rho]", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]]}], "]"}]], "Input",
 CellChangeTimes->{{3.8350593785774307`*^9, 3.8350593938232822`*^9}, {
  3.8350594302045527`*^9, 3.8350594415988407`*^9}, {3.8350607850522346`*^9, 
  3.835060787189999*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"97f8353e-a8e7-403f-b48e-3e6677339b11"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.835059395057632*^9, 3.8350594429789257`*^9, 
  3.8350595320181923`*^9, 3.835059896237813*^9, 3.8350608200789547`*^9, 
  3.835060853812767*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b15b1253-d99a-458c-b6a7-f67ca634c9da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "our", " ", "theta", " ", "equation"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.835059352893347*^9, 3.835059361621544*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"5da94383-7d13-4ef4-9bfd-ffaf3337445d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Theta]d2RHS", "-", " ", 
   FractionBox["\[CapitalOmega]", 
    SuperscriptBox[
     RowBox[{"\[Rho]", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]]}], "]"}]], "Input",
 CellChangeTimes->{{3.83505927016496*^9, 3.835059345375465*^9}, {
  3.835060791274008*^9, 3.835060792927084*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0090fde0-edc3-4695-ade8-6161131b5ab7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835059317340149*^9, 3.835059364523308*^9}, 
   3.835059530827857*^9, 3.835059896434463*^9, 3.8350608550666656`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"8def0682-55ef-4ee8-82dd-c428df9c3489"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "our", " ", "\[Phi]", " ", "equation"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835059553889071*^9, 3.835059554555749*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1f8edd79-0bfe-47da-b3b9-d81eeacda04f"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Phi]dRHS", "-", 
   RowBox[{
    SuperscriptBox["\[Chi]", "2"], 
    FractionBox[
     RowBox[{"a", " ", "En"}], 
     RowBox[{
      RowBox[{"\[CapitalDelta]n", "[", "r", "]"}], 
      RowBox[{"\[CapitalDelta]\[Theta]", "[", "\[Theta]", "]"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", "r"}], " ", "+", " ", 
       RowBox[{
        FractionBox["1", "3"], "\[CapitalLambda]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835059560101364*^9, 3.835059561566737*^9}, {
  3.835059593164816*^9, 3.8350596468830214`*^9}, {3.835060799592874*^9, 
  3.835060802331469*^9}, {3.8350608602712927`*^9, 3.8350608627118073`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ffa97587-efee-446a-a2a4-dbaf84d625b9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.835059664199877*^9, 3.83505989759373*^9, 3.8350604002851477`*^9, {
   3.8350608553942013`*^9, 3.83506086355906*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"e638f300-51eb-4467-a113-414d9da2c7ae"]
},
CellGrouping->Manual,
WindowSize->{1637, 934},
WindowMargins->{{-21, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 175, 2, 30, "Input",ExpressionUUID->"8c2fd7ae-97c8-4eb6-a99c-17a98d4e7316"],
Cell[578, 17, 2951, 64, 388, "Input",ExpressionUUID->"d552966f-820e-46bd-980e-2a44ccff7a08"],
Cell[CellGroupData[{
Cell[3554, 85, 241, 4, 67, "Section",ExpressionUUID->"1400ad7a-8d2f-48da-8af5-f342d09d3248"],
Cell[3798, 91, 284, 5, 30, "Input",ExpressionUUID->"ca616460-40f7-49e1-b2ad-b8b8f4febdb1"]
}, Open  ]],
Cell[4097, 99, 502, 14, 30, "Input",ExpressionUUID->"7f045cdd-b498-4d19-b6ec-e497db012fc4"],
Cell[4602, 115, 382, 9, 30, "Input",ExpressionUUID->"3598a7b3-765b-4f3d-83e9-c4d261ec2b3c"],
Cell[4987, 126, 610, 17, 34, "Input",ExpressionUUID->"45a78694-9b19-4d60-a97a-1b945d4867ca"],
Cell[5600, 145, 1887, 49, 53, "Input",ExpressionUUID->"2e62e04d-1a55-4768-8efa-56607679cd30"],
Cell[7490, 196, 241, 4, 67, "Section",ExpressionUUID->"298f7eec-fe51-482d-9cc6-4040413583d9"],
Cell[7734, 202, 256, 5, 26, "Input",ExpressionUUID->"94a5a0d3-1f5c-4a0b-9ac0-56f4ec636bf5"],
Cell[7993, 209, 303, 7, 46, "Input",ExpressionUUID->"f7190c37-747c-4c35-8700-d9614d114bce"],
Cell[8299, 218, 276, 6, 30, "Input",ExpressionUUID->"98fd9a0e-581e-4d25-b950-95d7b05007d5"],
Cell[8578, 226, 287, 6, 30, "Input",ExpressionUUID->"12240bd9-5904-4625-9025-c4b1d5c9cc59"],
Cell[CellGroupData[{
Cell[8890, 236, 329, 8, 30, "Input",ExpressionUUID->"892366ca-42d1-496a-9dea-67177f28627a"],
Cell[9222, 246, 2690, 82, 59, "Output",ExpressionUUID->"62a6f8ff-dc2a-4ee7-a1b5-b87d3b0e3c32"]
}, Open  ]],
Cell[11927, 331, 331, 6, 30, "Input",ExpressionUUID->"01bc1e3f-3ff7-41f9-9bd0-c1a895586934"],
Cell[12261, 339, 363, 8, 30, "Input",ExpressionUUID->"84287cfc-7ce0-42e1-87b2-df5a4c8f9beb"],
Cell[12627, 349, 246, 6, 30, "Input",ExpressionUUID->"9762d8d7-feb9-4fff-bf74-c9248777d7dd"],
Cell[12876, 357, 1507, 44, 53, "Input",ExpressionUUID->"8e01dbfc-0ca3-4526-9723-7add6c50dd19"],
Cell[CellGroupData[{
Cell[14408, 405, 243, 4, 30, "Input",ExpressionUUID->"4646a094-3c08-488d-97f2-64816adbf9f0"],
Cell[14654, 411, 466, 6, 34, "Output",ExpressionUUID->"56073056-0a19-4de1-b049-ddc6a147825b"]
}, Open  ]],
Cell[15135, 420, 238, 4, 30, "Input",ExpressionUUID->"86d97d40-8a0e-434a-ab3a-b0893984e18c"],
Cell[15376, 426, 169, 3, 67, "Section",ExpressionUUID->"69354e8a-3b03-4347-8aed-11335fa2e8ea"],
Cell[15548, 431, 181, 3, 26, "Input",ExpressionUUID->"04330c12-0392-49ff-9e46-6fcf3c36dd24"],
Cell[15732, 436, 256, 5, 30, "Input",ExpressionUUID->"6e209782-2b61-42a6-a425-0161b0a2372a"],
Cell[15991, 443, 386, 6, 30, "Input",ExpressionUUID->"e2fe03a1-87b1-4ed1-a5d7-35c97443d5d9"],
Cell[16380, 451, 1506, 44, 53, "Input",ExpressionUUID->"1c68b711-772f-40c8-a07e-313bc9a3005f"],
Cell[17889, 497, 3287, 81, 262, "Input",ExpressionUUID->"95fe62b7-e79b-4c8e-b777-0d8af79b8ae5"],
Cell[21179, 580, 299, 7, 30, "Input",ExpressionUUID->"671c3b8f-07ca-49f0-99dd-facb4b825aaf"],
Cell[CellGroupData[{
Cell[21503, 591, 271, 6, 30, "Input",ExpressionUUID->"78f03d1b-6824-44ca-b800-234c3b201837"],
Cell[21777, 599, 2384, 63, 56, "Output",ExpressionUUID->"fc0fd2f8-e41d-4b9a-95c7-6feda341df00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24198, 667, 239, 4, 30, "Input",ExpressionUUID->"16b5f635-41b9-4893-bf56-b33cd8a0b56b"],
Cell[24440, 673, 661, 13, 38, "Output",ExpressionUUID->"823e5170-123c-4b43-ba46-635d3b890f9d"]
}, Open  ]],
Cell[25116, 689, 344, 6, 30, "Input",ExpressionUUID->"005d095f-786f-4835-85fd-c4184450d8fd"],
Cell[CellGroupData[{
Cell[25485, 699, 161, 3, 67, "Section",ExpressionUUID->"6963541c-188b-4911-a356-d4eb76abc12c"],
Cell[25649, 704, 386, 6, 30, "Input",ExpressionUUID->"37959b0e-2e76-490b-b970-800585613c1d"]
}, Open  ]],
Cell[26050, 713, 246, 6, 30, "Input",ExpressionUUID->"60bd2fa3-0efd-4715-aba0-a99ec1d730f8"],
Cell[26299, 721, 300, 7, 30, "Input",ExpressionUUID->"4f4ff31b-75b9-48ac-a6c7-01c1a8d31d66"],
Cell[26602, 730, 2479, 70, 54, "Input",ExpressionUUID->"540772ac-ba16-4aca-83a7-9dd85ca2fd72"],
Cell[CellGroupData[{
Cell[29106, 804, 135, 3, 54, "Subsection",ExpressionUUID->"89be9b5e-8934-4978-8c0a-99a63dd91230"],
Cell[29244, 809, 266, 6, 60, "Input",ExpressionUUID->"c32a0239-e4ae-4311-b91e-7368501cccda"],
Cell[29513, 817, 800, 25, 66, "Input",ExpressionUUID->"9149bf8a-7cd8-482d-8c8e-dd684b430e3c"],
Cell[30316, 844, 740, 22, 188, "Input",ExpressionUUID->"0cc7559c-7f27-46e7-9228-5e515ac848d8"],
Cell[31059, 868, 1819, 58, 314, "Input",ExpressionUUID->"bff9d14a-8e82-4a0a-8233-dd137ec5376e"],
Cell[32881, 928, 397, 11, 60, "Input",ExpressionUUID->"28af1dd0-942c-42d5-9c58-23caf3e50062"],
Cell[33281, 941, 406, 11, 60, "Input",ExpressionUUID->"9e58905b-7df9-4184-b521-ce20870a7bf4"],
Cell[33690, 954, 409, 11, 60, "Input",ExpressionUUID->"a1c34512-4127-426b-ac1e-31d05ac330d8"],
Cell[CellGroupData[{
Cell[34124, 969, 400, 12, 60, "Input",ExpressionUUID->"e7bc1766-2d41-4928-884d-eb56e6b5c9f6"],
Cell[34527, 983, 994, 29, 82, "Input",ExpressionUUID->"2787ec96-5a32-439b-98f9-3ed94ee4d546"],
Cell[35524, 1014, 1088, 36, 82, "Input",ExpressionUUID->"4715e276-a39f-42a6-b9fa-8b80b00045f6"],
Cell[36615, 1052, 1565, 44, 142, "Input",ExpressionUUID->"b3b4290c-302b-4dd1-93b5-b9bafff50785"]
}, Closed]],
Cell[38195, 1099, 1457, 42, 138, "Input",ExpressionUUID->"5c769dd0-aaca-449a-9300-59236dfd8ea6"],
Cell[39655, 1143, 246, 6, 60, "Input",ExpressionUUID->"fcdb8054-76de-4bcc-ab28-0b55073dd643"],
Cell[39904, 1151, 386, 10, 60, "Input",ExpressionUUID->"f911d831-a7f0-437b-82a7-ee3888d2adf1"],
Cell[CellGroupData[{
Cell[40315, 1165, 1899, 53, 230, "Input",ExpressionUUID->"b3e15e46-b8d3-45bb-84a2-b1fc99bdb52c"],
Cell[42217, 1220, 1622, 45, 142, "Input",ExpressionUUID->"3a2b61d8-c8f7-4336-8a28-4d8e324fe033"]
}, Closed]],
Cell[43854, 1268, 438, 12, 52, "Input",ExpressionUUID->"e6d9efc1-8805-4586-b58c-d17ba392849d"],
Cell[44295, 1282, 948, 24, 146, "Input",ExpressionUUID->"20d8f792-9aec-4fd8-a0a8-7ca6363beb9f"],
Cell[45246, 1308, 404, 11, 60, "Input",ExpressionUUID->"4a6ce41f-5ad8-4abc-adef-1ff999bb7304"],
Cell[45653, 1321, 856, 25, 146, "Input",ExpressionUUID->"e3100c9d-5224-4df7-8895-6a494804a1e6"],
Cell[46512, 1348, 46434, 1198, 7392, "Input",ExpressionUUID->"00b7d0a1-8390-4717-a8ac-7c2f40d02ca4"],
Cell[92949, 2548, 1005, 28, 104, "Input",ExpressionUUID->"a8ac3e31-e4f2-4219-bcd0-b747ba103e70"],
Cell[93957, 2578, 4594, 134, 356, "Input",ExpressionUUID->"8bcf76e2-dc25-40a8-8527-f055ad824a09"],
Cell[98554, 2714, 2379, 79, 272, "Input",ExpressionUUID->"08456d6c-3d9a-41ba-a9a6-cbfd9fe013a3"],
Cell[100936, 2795, 1113, 32, 146, "Input",ExpressionUUID->"bb1e619e-d1ee-4dc3-984f-d36baed18f3b"],
Cell[102052, 2829, 573, 16, 60, "Input",ExpressionUUID->"58826cee-9117-4346-80e8-9f5cfc721a77"],
Cell[102628, 2847, 573, 16, 60, "Input",ExpressionUUID->"8662c5c7-2655-4b01-8ddf-ecb935e10035"],
Cell[CellGroupData[{
Cell[103226, 2867, 2887, 79, 356, "Input",ExpressionUUID->"ec99c48d-43d0-4a00-b2ae-478719e0b059"],
Cell[106116, 2948, 630, 20, 140, "Input",ExpressionUUID->"1636be20-72e1-4898-9670-6172807bf085"],
Cell[106749, 2970, 2468, 67, 140, "Input",ExpressionUUID->"aee03413-e98e-4d9a-b253-d6c828687e0b"],
Cell[109220, 3039, 2371, 65, 140, "Input",ExpressionUUID->"01fd28c7-329a-40fd-beeb-c1a65a87b0be"]
}, Closed]],
Cell[CellGroupData[{
Cell[111628, 3109, 1260, 36, 138, "Input",ExpressionUUID->"cc117c3d-e114-4cce-8d36-02021d72745f"],
Cell[112891, 3147, 507, 17, 52, "Input",ExpressionUUID->"55cc7126-f98a-4f4d-ad83-ba5b16ebb3d8"],
Cell[113401, 3166, 3093, 88, 232, "Input",ExpressionUUID->"c5c69e68-aeac-4add-9d48-9e9bee8ce525"],
Cell[116497, 3256, 1536, 47, 142, "Input",ExpressionUUID->"2ced6e00-e2ed-4769-b0f8-79f29a656ee2"]
}, Closed]],
Cell[118048, 3306, 271, 7, 52, "Input",ExpressionUUID->"41e57f31-5f62-4814-a505-f755a5ca9a27"],
Cell[118322, 3315, 9165, 235, 944, "Input",ExpressionUUID->"ca4371db-7086-4c4a-83c2-3cc4fe22a6f1"],
Cell[CellGroupData[{
Cell[127512, 3554, 618, 19, 146, "Input",ExpressionUUID->"7a750a6b-0220-40cb-8046-81877f48f86d"],
Cell[128133, 3575, 1808, 53, 140, "Input",ExpressionUUID->"aeb65db6-e97c-490d-ae46-6d225f7d255f"],
Cell[129944, 3630, 2275, 68, 140, "Input",ExpressionUUID->"27b423c7-5f96-4205-b897-959060d82d84"]
}, Closed]],
Cell[132234, 3701, 812, 23, 96, "Input",ExpressionUUID->"1cab1d68-50ac-4e48-9763-80c690e87ab8"],
Cell[133049, 3726, 996, 29, 104, "Input",ExpressionUUID->"f5619931-7ffb-4375-9d41-4367d4669ecc"],
Cell[134048, 3757, 314, 9, 60, "Input",ExpressionUUID->"88794499-f868-40b0-8ba9-23c19b15b71f"],
Cell[134365, 3768, 406, 12, 60, "Input",ExpressionUUID->"360bfc50-6f0c-4ba7-8abb-2511bd6b01c3"],
Cell[134774, 3782, 560, 11, 104, "Input",ExpressionUUID->"5055cd3c-53f0-4e0a-8e04-c9d76777e208"],
Cell[135337, 3795, 269, 7, 60, "Input",ExpressionUUID->"e5735cfe-eaa0-4c03-9569-86432b5d7d4a"]
}, Closed]],
Cell[CellGroupData[{
Cell[135643, 3807, 273, 6, 26, "Input",ExpressionUUID->"f097f171-f1ff-46ea-a6f9-386ce8e3bdf6"],
Cell[135919, 3815, 3659, 95, 136, "Print",ExpressionUUID->"a2a88930-789c-4cb2-ae8c-851045dcb7f9"],
Cell[139581, 3912, 3194, 84, 48, "Print",ExpressionUUID->"567fee1d-fe18-4430-9bd8-d645c05a9fe5"],
Cell[142778, 3998, 4817, 119, 136, "Print",ExpressionUUID->"8ba38577-4672-4902-8331-1cda6f220ecb"],
Cell[147598, 4119, 402, 9, 24, "Print",ExpressionUUID->"9bba1841-2413-4818-95d4-d7abecdb8abb"],
Cell[148003, 4130, 409, 9, 24, "Print",ExpressionUUID->"cd8b90c0-cd83-4746-817f-e7b1b539c26c"],
Cell[148415, 4141, 422, 9, 24, "Print",ExpressionUUID->"5f14f687-f442-4645-a6f9-40e955df1808"],
Cell[148840, 4152, 422, 9, 24, "Print",ExpressionUUID->"2e28b3f6-8ce8-4c46-805f-313bec782fae"],
Cell[149265, 4163, 406, 9, 24, "Print",ExpressionUUID->"d89b0ac9-a1d5-4237-9272-40097188fdd5"],
Cell[149674, 4174, 404, 9, 24, "Print",ExpressionUUID->"56dd0399-b5fa-4eee-a98b-55fafcb1cabb"],
Cell[150081, 4185, 412, 9, 24, "Print",ExpressionUUID->"9881f5b9-3847-4f78-a4b3-2cdd2eda12e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150530, 4199, 145, 3, 30, "Input",ExpressionUUID->"dfcc4eee-73a3-4b60-afd2-b1658639778a"],
Cell[150678, 4204, 1908, 50, 56, "Output",ExpressionUUID->"6343ad6c-e907-4cfe-ba6e-91e3da4b69f5"]
}, Open  ]],
Cell[152601, 4257, 286, 6, 30, "Input",ExpressionUUID->"bcfeb3ca-e06d-4b0c-8e84-a5aac41c0f08"],
Cell[CellGroupData[{
Cell[152912, 4267, 1716, 50, 73, "Input",ExpressionUUID->"46f939d6-0a5e-4f36-b3bd-4e919afccfd8"],
Cell[154631, 4319, 1858, 53, 60, "Output",ExpressionUUID->"fd02bf4c-9b7e-4df5-8501-2afbdb66372d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156526, 4377, 276, 6, 30, "Input",ExpressionUUID->"5aae68df-01aa-49e1-90da-98c4116587b9"],
Cell[156805, 4385, 3224, 97, 57, "Output",ExpressionUUID->"d6f64f40-0971-43ee-a9d8-b65ff1f8817f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160066, 4487, 185, 4, 30, "Input",ExpressionUUID->"7d732152-3566-48c7-9fb6-abf6edcd70f7"],
Cell[160254, 4493, 755, 17, 34, "Output",ExpressionUUID->"039d9018-9561-4453-94b1-763cb6103ea7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161046, 4515, 755, 20, 30, "Input",ExpressionUUID->"6dadf8cc-4a07-4088-a64a-b664e38b2899"],
Cell[161804, 4537, 1954, 50, 56, "Output",ExpressionUUID->"20528661-841b-4182-8634-f074be1b554c"]
}, Open  ]],
Cell[163773, 4590, 297, 7, 30, "Input",ExpressionUUID->"586f95ae-9319-4da7-b2d1-abfeeea36315"],
Cell[CellGroupData[{
Cell[164095, 4601, 272, 6, 30, "Input",ExpressionUUID->"0d9987c7-741f-45b3-9d46-22ce4dc88023"],
Cell[164370, 4609, 1256, 37, 104, "Output",ExpressionUUID->"d3705eb5-f666-4c38-87a7-68ddfb87f8ae"]
}, Open  ]],
Cell[165641, 4649, 278, 4, 67, "Section",ExpressionUUID->"588da772-49ff-43e5-ab36-85821713be23"],
Cell[165922, 4655, 301, 7, 26, "Input",ExpressionUUID->"1e13df0f-5e5c-44e7-8674-00951ca844a5"],
Cell[166226, 4664, 759, 21, 73, "Input",ExpressionUUID->"22400312-385b-47fc-b8ee-f458abf3e769"],
Cell[166988, 4687, 339, 8, 30, "Input",ExpressionUUID->"c891b73d-0048-4375-9f65-809aff98b831"],
Cell[167330, 4697, 1007, 32, 56, "Input",ExpressionUUID->"bd20bc0d-00d4-41c3-aaca-720025750b02"],
Cell[168340, 4731, 238, 5, 30, "Input",ExpressionUUID->"793920e9-c557-4f11-aef3-f0471dc3b0c4"],
Cell[168581, 4738, 526, 14, 30, "Input",ExpressionUUID->"7742947a-e955-4672-a33b-daa4eba2abc5"],
Cell[CellGroupData[{
Cell[169132, 4756, 505, 13, 30, "Input",ExpressionUUID->"93c81dd8-a342-4181-93c9-3240a06c0a33"],
Cell[169640, 4771, 4193, 132, 135, "Output",ExpressionUUID->"914da57d-0bd0-485e-9a8a-84238c01d1b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173870, 4908, 438, 11, 30, "Input",ExpressionUUID->"b9d69ba6-5e16-4fcf-9c74-bfcf92f57274"],
Cell[174311, 4921, 7669, 225, 115, "Output",ExpressionUUID->"b1efa1f3-0789-44c0-966b-8868ad8d7100"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182017, 5151, 390, 10, 30, "Input",ExpressionUUID->"999a6233-8fcd-4696-84ea-d197d19cd1dd"],
Cell[182410, 5163, 7733, 232, 115, "Output",ExpressionUUID->"1c251540-3d07-46ef-bf8f-3e78e6036a53"]
}, Open  ]],
Cell[190158, 5398, 575, 14, 30, "Input",ExpressionUUID->"e9ee8167-daf5-447d-a3e0-8a0a2f6a73dc"],
Cell[190736, 5414, 650, 16, 30, "Input",ExpressionUUID->"5075fefd-49db-4a04-8e48-ece2fc2ca6d0"],
Cell[191389, 5432, 771, 21, 47, "Input",ExpressionUUID->"e1f8be93-bbc9-41f0-a3c9-119af01cd5e2"],
Cell[192163, 5455, 566, 15, 47, "Input",ExpressionUUID->"b9646d48-1bc7-4c2f-b6e7-b070897baa68"],
Cell[192732, 5472, 338, 9, 47, "Input",ExpressionUUID->"3425cff0-5fae-45a7-9004-a81e195f2160"],
Cell[193073, 5483, 274, 6, 30, "Input",ExpressionUUID->"3fe6380f-1384-4dc6-83ef-8a8ce1cef3eb"],
Cell[193350, 5491, 2491, 64, 54, "Input",ExpressionUUID->"21c17216-2893-4d86-9a82-e10c1938bef0"],
Cell[CellGroupData[{
Cell[195866, 5559, 468, 12, 30, "Input",ExpressionUUID->"2f19e22b-2e9a-4b2e-8632-20b09a3753ed"],
Cell[196337, 5573, 8585, 252, 168, "Output",ExpressionUUID->"d2147245-9d3a-4a8b-8d31-00e768806959"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204959, 5830, 272, 7, 30, "Input",ExpressionUUID->"062c5a6d-b85d-4e57-9907-dc3e12a5c1da"],
Cell[205234, 5839, 998, 25, 94, "Output",ExpressionUUID->"f606a10e-79a8-4514-bddf-28fc76a3b797"]
}, Open  ]],
Cell[206247, 5867, 581, 13, 30, "Input",ExpressionUUID->"836f2e06-6e94-44c2-8f44-2a24f1a92654"],
Cell[CellGroupData[{
Cell[206853, 5884, 110, 1, 30, "Input",ExpressionUUID->"50a01555-911b-47f6-9321-5320b1ac5dc3"],
Cell[206966, 5887, 4766, 149, 165, "Output",ExpressionUUID->"9d0ca7a2-a002-45c8-aa21-9a10f210f09f"]
}, Open  ]],
Cell[211747, 6039, 182, 3, 67, "Section",ExpressionUUID->"d4449850-8133-4c4b-af21-26e2f7e1bad8"],
Cell[211932, 6044, 181, 3, 26, "Input",ExpressionUUID->"da8db9e0-c717-4f1f-8d41-a6b6410ebb35"],
Cell[212116, 6049, 645, 15, 30, "Input",ExpressionUUID->"b4bbae8e-6e59-4a33-9134-85fbc187bd06"],
Cell[212764, 6066, 766, 20, 47, "Input",ExpressionUUID->"66f1d3b7-1eb3-42dc-bc15-0ea0f79ad540"],
Cell[213533, 6088, 561, 14, 47, "Input",ExpressionUUID->"51ee982f-da79-4908-8069-cf830a722e23"],
Cell[214097, 6104, 333, 8, 47, "Input",ExpressionUUID->"00368e82-5908-4608-883d-d9333d57e197"],
Cell[214433, 6114, 2532, 64, 54, "Input",ExpressionUUID->"fb89b7d4-1b99-4596-98db-6fd483c21977"],
Cell[CellGroupData[{
Cell[216990, 6182, 233, 4, 30, "Input",ExpressionUUID->"3c5020ca-aecc-4f92-a25d-2005f1fccc76"],
Cell[217226, 6188, 253, 4, 34, "Output",ExpressionUUID->"090a9705-a2ed-4bab-bae9-e89c4f634586"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217516, 6197, 177, 2, 30, "Input",ExpressionUUID->"4297bf89-14c6-407e-b629-3bc86183e857"],
Cell[217696, 6201, 3664, 124, 76, "Output",ExpressionUUID->"0c42f0e8-7ddc-415a-b9b0-7cda3c0bb192"]
}, Open  ]],
Cell[221375, 6328, 3287, 81, 262, "Input",ExpressionUUID->"6e73f12c-f9eb-4828-9dfd-4e1767099f50"],
Cell[224665, 6411, 321, 8, 30, "Input",ExpressionUUID->"c327d36e-afa6-4997-a2b2-6b4267175a27"],
Cell[CellGroupData[{
Cell[225011, 6423, 383, 9, 30, "Input",ExpressionUUID->"e1b0ff48-f4e0-4818-833e-49426f02cd43"],
Cell[225397, 6434, 6925, 212, 121, "Output",ExpressionUUID->"207ba43f-9b5f-426a-87a2-bd6bcffcba8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232359, 6651, 135, 3, 54, "Subsection",ExpressionUUID->"f346bf47-b6dc-493d-a9f7-585504f130f9"],
Cell[232497, 6656, 266, 6, 60, "Input",ExpressionUUID->"5eb5048a-ff47-43b7-a155-d5bef499e7bd"],
Cell[232766, 6664, 800, 25, 66, "Input",ExpressionUUID->"b1897507-6eb2-474d-8c9e-50670a5330c9"],
Cell[233569, 6691, 740, 22, 188, "Input",ExpressionUUID->"6ee37ed3-7432-42a3-a32f-257a0e01fffd"],
Cell[234312, 6715, 1819, 58, 314, "Input",ExpressionUUID->"226c656f-79c4-41c9-9519-cf7b57852c2c"],
Cell[236134, 6775, 397, 11, 60, "Input",ExpressionUUID->"90f625a3-bb59-4152-816e-7697ca1b28c2"],
Cell[236534, 6788, 406, 11, 60, "Input",ExpressionUUID->"839c40b6-c177-4f95-8d43-7f74e662b449"],
Cell[236943, 6801, 409, 11, 60, "Input",ExpressionUUID->"babd4edc-bd54-4a5c-b865-79b01265ac6e"],
Cell[CellGroupData[{
Cell[237377, 6816, 400, 12, 60, "Input",ExpressionUUID->"1aaee8fb-b938-410b-b726-8b4a4fe25be2"],
Cell[237780, 6830, 994, 29, 82, "Input",ExpressionUUID->"42f6f173-4614-4909-8ded-4b40b6ab6627"],
Cell[238777, 6861, 1088, 36, 82, "Input",ExpressionUUID->"e2a573c0-7852-41ba-a4d3-ee4804fbeed9"],
Cell[239868, 6899, 1565, 44, 142, "Input",ExpressionUUID->"a5089e9d-5164-4ab9-9851-34e68e103a52"]
}, Closed]],
Cell[241448, 6946, 1457, 42, 138, "Input",ExpressionUUID->"2ae7946b-67af-42f8-bb3b-6dbdf430ce24"],
Cell[242908, 6990, 246, 6, 60, "Input",ExpressionUUID->"d3c98faf-d7cd-42fb-bad6-7df39a524cc3"],
Cell[243157, 6998, 386, 10, 60, "Input",ExpressionUUID->"42c3d1ec-b60c-41df-af92-566aba5b4ffc"],
Cell[CellGroupData[{
Cell[243568, 7012, 1899, 53, 230, "Input",ExpressionUUID->"bf91dbaf-f548-4b33-a907-5604ada8c269"],
Cell[245470, 7067, 1622, 45, 142, "Input",ExpressionUUID->"3148ccfb-43d3-4f05-b9b9-1425ef433840"]
}, Closed]],
Cell[247107, 7115, 438, 12, 52, "Input",ExpressionUUID->"ca377df1-1fed-47ee-b932-dec8efa619ec"],
Cell[247548, 7129, 948, 24, 146, "Input",ExpressionUUID->"9b042dff-6eb3-4c03-84a5-411eea95ca8b"],
Cell[248499, 7155, 404, 11, 60, "Input",ExpressionUUID->"2385faee-8e64-4151-8be9-2681117adfc2"],
Cell[248906, 7168, 856, 25, 146, "Input",ExpressionUUID->"856c56ca-69bb-43aa-833c-ab0ba72c20a5"],
Cell[249765, 7195, 46434, 1198, 7392, "Input",ExpressionUUID->"0bfb7e4d-7090-427e-a5e8-0c932b0cf9e1"],
Cell[296202, 8395, 1005, 28, 104, "Input",ExpressionUUID->"514ea678-3d33-4b07-af11-9c09aff10f0c"],
Cell[297210, 8425, 4594, 134, 356, "Input",ExpressionUUID->"368aba9a-ae0d-4921-9480-9da6e5bb5bed"],
Cell[301807, 8561, 2379, 79, 272, "Input",ExpressionUUID->"755f6415-73a3-4934-bb58-f8d8ce3ba176"],
Cell[304189, 8642, 1113, 32, 146, "Input",ExpressionUUID->"55fe18d9-d331-46bd-bf3d-325a2f62aa33"],
Cell[305305, 8676, 573, 16, 60, "Input",ExpressionUUID->"66d6fb51-bd21-48c9-b9cb-7bbd6d30173f"],
Cell[305881, 8694, 573, 16, 60, "Input",ExpressionUUID->"00df5699-86ac-4199-b4c5-76d68cf9328d"],
Cell[CellGroupData[{
Cell[306479, 8714, 2887, 79, 356, "Input",ExpressionUUID->"e167a890-5634-4e74-ae8f-86c90036d9e7"],
Cell[309369, 8795, 630, 20, 140, "Input",ExpressionUUID->"01b83db3-5310-4943-907c-5c0085f84070"],
Cell[310002, 8817, 2468, 67, 140, "Input",ExpressionUUID->"f7947e0d-49b5-4969-b5ba-dd05535aa9c7"],
Cell[312473, 8886, 2371, 65, 140, "Input",ExpressionUUID->"398764ef-0132-484e-9e26-b7319fcc8835"]
}, Closed]],
Cell[CellGroupData[{
Cell[314881, 8956, 1260, 36, 138, "Input",ExpressionUUID->"11a54fa9-50cd-4d78-bcd1-b259089d56be"],
Cell[316144, 8994, 503, 16, 52, "Input",ExpressionUUID->"f1442853-8cfa-4d59-ac37-0a037d8db1ea"],
Cell[316650, 9012, 3089, 87, 232, "Input",ExpressionUUID->"b4265ea7-0fd4-4d40-baa5-5356957047fe"],
Cell[319742, 9101, 1536, 47, 142, "Input",ExpressionUUID->"274a4ef1-d445-422e-941b-e58fc5f63296"]
}, Closed]],
Cell[321293, 9151, 271, 7, 52, "Input",ExpressionUUID->"00950486-e6d5-4457-96f1-78d4043518f2"],
Cell[321567, 9160, 9165, 235, 944, "Input",ExpressionUUID->"7895d122-181e-450a-adbf-b6ecc274afe1"],
Cell[CellGroupData[{
Cell[330757, 9399, 618, 19, 146, "Input",ExpressionUUID->"8151cae9-a3ac-436d-a4cc-7366e4b80a47"],
Cell[331378, 9420, 1808, 53, 140, "Input",ExpressionUUID->"30cc367d-5ff6-4ec0-b0cb-78ec8b208911"],
Cell[333189, 9475, 2275, 68, 140, "Input",ExpressionUUID->"c6b3dea8-bcc6-4f13-9fe8-be470ef8d91d"]
}, Closed]],
Cell[335479, 9546, 812, 23, 96, "Input",ExpressionUUID->"6def27b8-c68d-4caa-ba0b-50d291a94684"],
Cell[336294, 9571, 996, 29, 104, "Input",ExpressionUUID->"0cab6cf5-60ad-472c-ad56-a5180923879f"],
Cell[337293, 9602, 314, 9, 60, "Input",ExpressionUUID->"6c4e6714-d9fc-4fdb-a552-2c7a7891e3f6"],
Cell[337610, 9613, 406, 12, 60, "Input",ExpressionUUID->"4ccdfeab-3614-4d38-baf2-a9907b14c273"],
Cell[338019, 9627, 560, 11, 104, "Input",ExpressionUUID->"38a43ef3-47d6-4cd9-a817-0c33915e5296"],
Cell[338582, 9640, 269, 7, 60, "Input",ExpressionUUID->"e3441f7e-55c9-402f-8407-05e43ab32144"]
}, Closed]],
Cell[CellGroupData[{
Cell[338888, 9652, 397, 8, 26, "Input",ExpressionUUID->"9e3f82d5-7994-40fd-8ffa-339191443f21"],
Cell[339288, 9662, 9930, 261, 172, "Print",ExpressionUUID->"8fb52b97-a909-4793-91c3-aab0316a1789"],
Cell[349221, 9925, 8496, 219, 99, "Print",ExpressionUUID->"a2d84c49-b677-43e7-8a94-5a4660fca785"],
Cell[357720, 10146, 14844, 362, 164, "Print",ExpressionUUID->"c3df8de7-830d-4401-b685-403183bd28d4"],
Cell[372567, 10510, 405, 9, 24, "Print",ExpressionUUID->"ef7f5f55-16e7-448b-af52-9feb6c4b4285"],
Cell[372975, 10521, 406, 9, 24, "Print",ExpressionUUID->"181cbe92-c25c-4a43-b688-ac6b684ad1da"],
Cell[373384, 10532, 420, 9, 24, "Print",ExpressionUUID->"f4085b84-c274-4ed3-9d9f-5d39069dd6f2"],
Cell[373807, 10543, 423, 9, 24, "Print",ExpressionUUID->"7484112e-8611-4474-8c14-084f0a72c777"],
Cell[374233, 10554, 406, 9, 24, "Print",ExpressionUUID->"394f4593-9de6-4049-8635-b397244bd1fc"],
Cell[374642, 10565, 404, 9, 24, "Print",ExpressionUUID->"80c99cc9-3208-4af6-a0e8-503048e463e3"],
Cell[375049, 10576, 414, 9, 24, "Print",ExpressionUUID->"4f3719f0-ccdb-42ad-ba6c-fceaffa8788b"],
Cell[375466, 10587, 215, 5, 43, "Output",ExpressionUUID->"29621be4-a0b1-4db3-b265-7f17c4d3655d"],
Cell[375684, 10594, 326, 9, 43, "Output",ExpressionUUID->"b46cea46-52da-4d94-8dd1-e78d2f1b4f80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376047, 10608, 362, 8, 47, "Input",ExpressionUUID->"c88e328c-df71-4b1e-90dc-09d6b99ff3cd"],
Cell[376412, 10618, 493, 13, 34, "Output",ExpressionUUID->"9bf732b0-4f93-4f24-bb31-db29c453fe11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376942, 10636, 4981, 152, 164, "Input",ExpressionUUID->"aac2dbd0-8cb8-4be4-ab8d-9a465c5dad15"],
Cell[381926, 10790, 4338, 140, 105, "Output",ExpressionUUID->"c6752fc3-2446-4cb0-9d34-eeced058d995"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386301, 10935, 392, 10, 30, "Input",ExpressionUUID->"0c6f88c9-32a4-4734-b6b3-3b655b9f0410"],
Cell[386696, 10947, 7749, 235, 115, "Output",ExpressionUUID->"efb5bdee-efa3-47dc-8367-df2256d37748"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394482, 11187, 185, 4, 30, "Input",ExpressionUUID->"4887dbcb-0ec1-4490-a8bc-13f871a37fe9"],
Cell[394670, 11193, 757, 17, 34, "Output",ExpressionUUID->"3e7bb505-d943-4aba-8493-a13e32047120"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395464, 11215, 755, 20, 30, "Input",ExpressionUUID->"cc2434dc-ad59-40c1-83db-3b5752e65ea1"],
Cell[396222, 11237, 1953, 50, 56, "Output",ExpressionUUID->"23509390-7a09-4c68-a0e6-4e2af8eb2605"]
}, Open  ]],
Cell[398190, 11290, 163, 3, 67, "Section",ExpressionUUID->"537269f9-454e-4e97-a556-f3cd11196d0e"],
Cell[398356, 11295, 181, 3, 26, "Input",ExpressionUUID->"001c48d7-5e0a-4460-a1dc-49ad3993a90a"],
Cell[398540, 11300, 219, 3, 30, "Input",ExpressionUUID->"f63f444a-e592-4aea-ab69-bc26b1f8ad18"],
Cell[398762, 11305, 265, 7, 47, "Input",ExpressionUUID->"64c868c1-c300-4902-b069-70fe65509f40"],
Cell[399030, 11314, 8700, 246, 169, "Input",ExpressionUUID->"82e80df3-a6ba-4d40-a178-00d9fd4beffd"],
Cell[407733, 11562, 8211, 232, 168, "Input",ExpressionUUID->"599d9931-d44a-4781-89ec-f90ab7d0eb4f"],
Cell[415947, 11796, 266, 5, 30, "Input",ExpressionUUID->"f7097c33-ff4d-4a92-a85d-f1867bd94831"],
Cell[CellGroupData[{
Cell[416238, 11805, 648, 14, 30, "Input",ExpressionUUID->"8d56d6f0-8fcb-4fdf-ae71-031cf5d4d885"],
Cell[416889, 11821, 6570, 189, 117, "Output",ExpressionUUID->"c94ebca1-12ba-456e-81a7-3dc011c20216"]
}, Open  ]],
Cell[423474, 12013, 239, 4, 30, "Input",ExpressionUUID->"9b70dfa0-6a52-412a-a5c4-1646049048cc"],
Cell[CellGroupData[{
Cell[423738, 12021, 618, 14, 30, "Input",ExpressionUUID->"a50cca28-cc4a-42fd-bef7-9d257a13d7a2"],
Cell[424359, 12037, 2978, 90, 62, "Output",ExpressionUUID->"b2525a9b-3f10-49da-8c52-f632589cb62f"]
}, Open  ]],
Cell[427352, 12130, 174, 3, 30, "Input",ExpressionUUID->"a0cf5ee9-39b3-4e6c-a6f3-1bf8f584ddd1"],
Cell[CellGroupData[{
Cell[427551, 12137, 668, 15, 30, "Input",ExpressionUUID->"bef5300e-e5f7-4a37-82f4-dc81be240da3"],
Cell[428222, 12154, 8333, 241, 168, "Output",ExpressionUUID->"f2307e59-bcd3-47c2-b5f1-fbdea1fdcfd8"]
}, Open  ]],
Cell[436570, 12398, 189, 3, 30, "Input",ExpressionUUID->"de02b141-4b33-4e00-9701-8f9a83cf011a"],
Cell[CellGroupData[{
Cell[436784, 12405, 705, 14, 30, "Input",ExpressionUUID->"7b537fe2-e8ca-416e-a2bc-21e455f911ef"],
Cell[437492, 12421, 3652, 108, 62, "Output",ExpressionUUID->"cb4ae450-afef-4e87-94d6-fc3b2c0941b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441181, 12534, 479, 11, 30, "Input",ExpressionUUID->"abea2639-55f7-4c8c-899c-af852ca81494"],
Cell[441663, 12547, 5912, 167, 62, "Output",ExpressionUUID->"ae62befd-ec0e-4d23-965b-c6881f26b6f0"]
}, Open  ]],
Cell[447590, 12717, 6124, 168, 114, "Input",ExpressionUUID->"8946b0ea-56ed-4064-8978-1abd8c4e9a28"],
Cell[453717, 12887, 3138, 93, 59, "Input",ExpressionUUID->"42716a80-88e4-4638-ac0b-28c049c9e86d"],
Cell[456858, 12982, 2426, 72, 59, "Input",ExpressionUUID->"b6fe1a5b-fcfc-4e75-aae5-797976ea0a31"],
Cell[CellGroupData[{
Cell[459309, 13058, 408, 7, 30, "Input",ExpressionUUID->"5c88359e-2bca-4bfc-9e66-6567065a0410"],
Cell[459720, 13067, 15923, 441, 245, "Output",ExpressionUUID->"f947201c-9e2f-4ef7-875e-3d37363407a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475680, 13513, 410, 7, 30, "Input",ExpressionUUID->"0d12a3bb-f9d2-40e8-a445-24997a6e7e6e"],
Cell[476093, 13522, 4247, 130, 62, "Output",ExpressionUUID->"b84966bd-bdf5-4b6f-b4ce-3090041daec6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480377, 13657, 389, 9, 30, "Input",ExpressionUUID->"008472e3-450a-481a-b948-64f42de533d5"],
Cell[480769, 13668, 4461, 124, 116, "Output",ExpressionUUID->"2e737bbd-e77a-4fe0-b263-c3da1726fd11"]
}, Open  ]],
Cell[485245, 13795, 2492, 72, 59, "Input",ExpressionUUID->"bdbdec6a-0dcf-4011-bf80-f400e0a6fdc3"],
Cell[487740, 13869, 1784, 51, 59, "Input",ExpressionUUID->"cf095661-fec7-4cc5-a062-59fcc8794972"],
Cell[489527, 13922, 767, 20, 47, "Input",ExpressionUUID->"30ac66a7-d5d7-4339-a7e0-9b0a6a26d28b"],
Cell[490297, 13944, 299, 7, 30, "Input",ExpressionUUID->"59a078ed-bec4-4ddd-bbb0-2e1f72c32f61"],
Cell[CellGroupData[{
Cell[490621, 13955, 911, 27, 59, "Input",ExpressionUUID->"ccef6890-48ec-404b-80d7-102ac2b84e75"],
Cell[491535, 13984, 246, 3, 34, "Output",ExpressionUUID->"5ab3357b-7fd0-405d-bad7-7549556f3dbe"]
}, Open  ]],
Cell[491796, 13990, 646, 15, 30, "Input",ExpressionUUID->"e75e7bf0-e819-4930-af9b-c33e38ba4899"],
Cell[492445, 14007, 767, 20, 47, "Input",ExpressionUUID->"532604fb-541a-4d95-9829-d8317bf7b11f"],
Cell[493215, 14029, 562, 14, 47, "Input",ExpressionUUID->"54c6dfeb-a665-486d-9507-c99fc32d879f"],
Cell[493780, 14045, 334, 8, 47, "Input",ExpressionUUID->"9e264df4-e57f-46d5-ab10-9b639d16024b"],
Cell[494117, 14055, 265, 6, 30, "Input",ExpressionUUID->"1d215f6a-5a5f-451b-a650-7b46d70c5a33"],
Cell[CellGroupData[{
Cell[494407, 14065, 1034, 29, 74, "Input",ExpressionUUID->"64f5d56a-b5d9-4ff1-86b8-25abe8fc2c5b"],
Cell[495444, 14096, 202, 3, 34, "Output",ExpressionUUID->"48311d02-8e3c-4499-9da7-7d5368f36356"]
}, Open  ]],
Cell[495661, 14102, 242, 6, 30, "Input",ExpressionUUID->"a65d190a-b0dc-48d7-ae84-a8c8f61bcf72"],
Cell[CellGroupData[{
Cell[495928, 14112, 1266, 36, 59, "Input",ExpressionUUID->"913e362c-44f8-4b60-8f9a-14a313cec36a"],
Cell[497197, 14150, 277, 4, 34, "Output",ExpressionUUID->"3c16fb23-e354-49f4-8a92-66a4bcb9817a"]
}, Open  ]],
Cell[497489, 14157, 266, 6, 30, "Input",ExpressionUUID->"1f57d794-98d8-41bf-b05e-0e4d60025e10"],
Cell[CellGroupData[{
Cell[497780, 14167, 1160, 33, 57, "Input",ExpressionUUID->"cdf62db1-ad41-476f-bc0e-97f7df80b498"],
Cell[498943, 14202, 225, 3, 34, "Output",ExpressionUUID->"cc953f89-b51f-4635-ad0c-b07bc2d4db53"]
}, Open  ]],
Cell[499183, 14208, 180, 3, 67, "Section",ExpressionUUID->"a331f9a5-7333-4555-9580-33c662e0e114"],
Cell[499366, 14213, 176, 2, 26, "Input",ExpressionUUID->"0987ac94-6b1d-44ef-894f-d9f00d0c5071"],
Cell[499545, 14217, 762, 17, 39, "Input",ExpressionUUID->"93c83a2e-e540-4ba7-b53b-33f30942915a"],
Cell[500310, 14236, 766, 20, 47, "Input",ExpressionUUID->"eb08fb95-25e8-4650-8e0e-10e15213c37d"],
Cell[501079, 14258, 561, 14, 47, "Input",ExpressionUUID->"0a6d3af3-ee73-4494-af3b-53095717e95a"],
Cell[501643, 14274, 333, 8, 47, "Input",ExpressionUUID->"13b3633a-f020-4793-8891-1a4bb42f56f0"],
Cell[501979, 14284, 1091, 32, 57, "Input",ExpressionUUID->"051a85cf-cfae-455d-a7fa-4735cf682ed5"],
Cell[503073, 14318, 1174, 35, 59, "Input",ExpressionUUID->"e22e5076-baaa-4214-b67a-1f00c5fd3c8e"],
Cell[504250, 14355, 918, 27, 74, "Input",ExpressionUUID->"4caec625-adaa-4865-9769-5ae52994f860"],
Cell[505171, 14384, 841, 26, 59, "Input",ExpressionUUID->"168ce28b-d9dd-4b5b-a67c-e06cf252bbc4"],
Cell[506015, 14412, 632, 18, 67, "Input",ExpressionUUID->"996951cb-932a-4578-94e0-f44500d8adf6"],
Cell[506650, 14432, 798, 23, 68, "Input",ExpressionUUID->"bf2901ee-eda1-4e6e-9cb5-07e06aa6ed91"],
Cell[507451, 14457, 583, 15, 39, "Input",ExpressionUUID->"498e2ec7-e2fe-4fdc-ab9d-8d6df019d839"],
Cell[508037, 14474, 307, 8, 67, "Input",ExpressionUUID->"f6aa84e5-6380-4afb-a8eb-8939d387b064"],
Cell[508347, 14484, 453, 13, 33, "Input",ExpressionUUID->"7a2350f6-e483-4bac-93a3-2c328e7db3bf"],
Cell[508803, 14499, 275, 5, 30, "Input",ExpressionUUID->"e37bd829-0fc0-40cf-809d-56051250589d"],
Cell[CellGroupData[{
Cell[509103, 14508, 554, 14, 54, "Input",ExpressionUUID->"d1a6b7b8-af4b-471b-aea2-34dd93ed3c18"],
Cell[509660, 14524, 247, 3, 34, "Output",ExpressionUUID->"10a501e1-9841-4a6e-84f4-89021f47feba"]
}, Open  ]],
Cell[509922, 14530, 251, 5, 30, "Input",ExpressionUUID->"e8a5932c-b39b-41ed-8503-8fe66e9cb32b"],
Cell[CellGroupData[{
Cell[510198, 14539, 558, 14, 54, "Input",ExpressionUUID->"97f8353e-a8e7-403f-b48e-3e6677339b11"],
Cell[510759, 14555, 271, 4, 34, "Output",ExpressionUUID->"b15b1253-d99a-458c-b6a7-f67ca634c9da"]
}, Open  ]],
Cell[511045, 14562, 279, 5, 30, "Input",ExpressionUUID->"5da94383-7d13-4ef4-9bfd-ffaf3337445d"],
Cell[CellGroupData[{
Cell[511349, 14571, 426, 9, 50, "Input",ExpressionUUID->"0090fde0-edc3-4695-ade8-6161131b5ab7"],
Cell[511778, 14582, 245, 3, 34, "Output",ExpressionUUID->"8def0682-55ef-4ee8-82dd-c428df9c3489"]
}, Open  ]],
Cell[512038, 14588, 280, 5, 30, "Input",ExpressionUUID->"1f8edd79-0bfe-47da-b3b9-d81eeacda04f"],
Cell[512321, 14595, 1151, 29, 58, "Input",ExpressionUUID->"ffa97587-efee-446a-a2a4-dbaf84d625b9"],
Cell[513475, 14626, 248, 4, 34, "Output",ExpressionUUID->"e638f300-51eb-4467-a113-414d9da2c7ae"]
}
]
*)


